Lie Point Symmetry Data Augmentation for Neural PDE Solvers

Neural networks are increasingly being used to solve partial differential equations (PDEs), replacing slower numerical solvers. However, a critical issue is that neural PDE solvers require high-quality ground truth data, which usually must come from the very solvers they are designed to replace. Thus, we are presented with a proverbial chicken-and-egg problem. In this paper, we present a method, which can partially alleviate this problem, by improving neural PDE solver sample complexity -- Lie point symmetry data augmentation (LPSDA). In the context of PDEs, it turns out that we are able to quantitatively derive an exhaustive list of data transformations, based on the Lie point symmetry group of the PDEs in question, something not possible in other application areas. We present this framework and demonstrate how it can easily be deployed to improve neural PDE solver sample complexity by an order of magnitude.

==> images/rollouts/trajectory_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "0340bbcc",
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import os\n",
    "\n",
    "### import necessary for jupyter\n",
    "module_path = os.path.abspath(os.path.join(os.pardir, os.pardir))\n",
    "if module_path not in sys.path:\n",
    "    sys.path.append(module_path)\n",
    "\n",
    "sys.path.insert(0, module_path)\n",
    "from experiments.train_helper import *\n",
    "from torch.utils.data import DataLoader\n",
    "from common.utils import HDF5Dataset\n",
    "from experiments.models_cnn import ResCNN, Res1DCNN\n",
    "from experiments.models_fno import FNO1d_time, FNO2d\n",
    "from equations.PDEs import KdV, KS\n",
    "from notebooks.plot_helper import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "58671bc9",
   "metadata": {},
   "outputs": [],
   "source": [
    "samples = (512, 128, 32)\n",
    "saved_model = {}\n",
    "#saved_model[512] = f'../models/FNO1d_time_KdV_samples512_augmentation1111_future20_time1132338.pt'\n",
    "#saved_model[256] = f'../models/FNO1d_time_KdV_samples256_augmentation1111_future20_time1132338.pt'\n",
    "#saved_model[128] = f'../models/FNO1d_time_KdV_samples128_augmentation1111_future20_time1132338.pt'\n",
    "#saved_model[64] = f'../models/FNO1d_time_KdV_samples64_augmentation1111_future20_time1132338.pt'\n",
    "#saved_model[32] = f'../models/FNO1d_time_KdV_samples32_augmentation1111_future20_time1132338.pt'\n",
    "#saved_model[16] = f'../models/FNO1d_time_KdV_samples16_augmentation1111_future20_time114853.pt'\n",
    "saved_model[512] = f'../models/FNO1d_time_KdV_samples512_augmentation0000_future20_time1132338.pt'\n",
    "#saved_model[256] = f'../models/FNO1d_time_KdV_samples256_augmentation0000_future20_time1132338.pt'\n",
    "saved_model[128] = f'../models/FNO1d_time_KdV_samples128_augmentation0000_future20_time1132338.pt'\n",
    "#saved_model[64] = f'../models/FNO1d_time_KdV_samples64_augmentation0000_future20_time1132338.pt'\n",
    "saved_model[32] = f'../models/FNO1d_time_KdV_samples32_augmentation0000_future20_time1132338.pt'\n",
    "#saved_model[16] = f'../models/FNO1d_time_KdV_samples16_augmentation0000_future20_time1132338.pt'\n",
    "test_dataset = f'../data/KdV_test.h5'\n",
    "pde = KdV()\n",
    "\n",
    "nt = 140\n",
    "nx = 256\n",
    "tmax = 40\n",
    "xmax = 128\n",
    "\n",
    "time_history = 20\n",
    "time_future = 20\n",
    "time_resolution = nt\n",
    "# Max number of previous points solver can eat\n",
    "reduced_time_resolution = time_resolution - time_history\n",
    "# Number of future points to predict\n",
    "max_start_time = reduced_time_resolution - time_future"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7f80d882",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = HDF5Dataset(test_dataset, mode=\"test\", nt=nt, nx=nx, shift=\"fourier\")\n",
    "data_loader = DataLoader(data, batch_size=16, shuffle=False, num_workers=4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "3db033ae",
   "metadata": {},
   "outputs": [],
   "source": [
    "loaded_model = {}\n",
    "for sample in samples:\n",
    "    loaded_model[sample] = FNO1d_time(pde, time_history=time_history, time_future=time_future)\n",
    "    loaded_model[sample].load_state_dict(torch.load(saved_model[sample]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "2b0c7220",
   "metadata": {},
   "outputs": [],
   "source": [
    "p = {}\n",
    "for sample in samples:\n",
    "    for (u, dx, dt) in data_loader:\n",
    "        p[sample] = torch.Tensor()\n",
    "        labels = torch.Tensor()\n",
    "        for start in range(time_history, max_start_time+1, time_future):\n",
    "            end_time = start + time_history\n",
    "            target_end_time = end_time + time_future\n",
    "            if start == time_history:\n",
    "                data = u[:, start:end_time]\n",
    "                data = data.permute(0, 2, 1)\n",
    "            else:\n",
    "                data = torch.cat([data, pred], -1)\n",
    "                data = data[..., -time_history:]\n",
    "            pred = loaded_model[sample](data, dx, dt)\n",
    "            p[sample] = torch.cat((p[sample], pred), -1)\n",
    "        labels = u[:, 2*time_history:]\n",
    "        #p[sample] = torch.cat((labels.permute(0,2,1)[:,:,:time_history], p[sample]), -1)\n",
    "        p[sample] = p[sample].permute(0,2,1)\n",
    "        break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2eed43d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "nr = 9\n",
    "\n",
    "x = torch.Tensor()\n",
    "points = torch.Tensor()\n",
    "nx_all = 0\n",
    "\n",
    "t = torch.linspace(0, tmax, nt-2*time_history)\n",
    "nx_all += nx\n",
    "\n",
    "for i, sample in enumerate(samples):\n",
    "    x = torch.cat((x, xmax * (i) + torch.linspace(0, xmax, nx)), -1)\n",
    "    nx_all += nx\n",
    "    points = torch.cat((points, p[sample][nr]), -1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c3ab149d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVMAAAJ+CAYAAAAOkeMBAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAAEAAElEQVR4nOx9d7gkVZn+ezrdMDMwZFBgBgOIZF0BdSVjwEURFTEgrDnh+lNXXXURI6suYl5FVDCA6yqKAQMggmJAEZQsIjMIDpJmYIYburv6/P6oOlXf6fOeOlXVfWcGur/nuc/tPqmqu6ve+s4X3k9prTGWsYxlLGMZTGob+gTGMpaxjOWhIGMwHctYxjKWIcgYTMcylrGMZQgyBtOxjGUsYxmCjMF0LGMZy1iGIGMwHctYxjKWIcgYTEdclFIrlFJaKXWQp38PpdSqZMy3lFKtguuemcw5IXl/WPJ+rVJqcYH5T0jGzyultizxkYYqSqkTkvM4s699edK+YsOc2Vg2NhmD6Vi8opTaD8DPAWwL4MsAXqC1bldc7iIAKwAsBvC8AuNPSP5/X2t9d8VjPuTFB/ZjWf8yBtOxUFFKHQLgQgCbA/gEgJdrraOq6+k4O+Ss5O2/Bo49AeCFydsvVT3mWMayPmUMpmNxRCn1LAA/RKxFvldr/SY9nFS5LwPQAJ6ilHpEzrijAGwG4O8AfjKE445lLAsuYzAdiyVKqRcD+DaACQBv0lqfnDN2kVLqg0qpmxPb5t+UUp9VSm3BxmutVwL4GQCFbBvPxGiuZxXVhqWNNrHz/p9S6g6lVKSUepMYtyw5x78m57xaKXWxUupFRY5TVMoep9/GTPpPTvpPFm0rED+gAOD4pN/8nSnGPUwp9Wml1F+UUnNKqRml1K1KqR8rpV41rM886tLY0Ccwlo1HlFKvBfBpxNrjy7XWX84ZuwjAxQCeAOB+AD8CEAE4FsBTAVzrmfolAIcCeKlS6j39Gq9S6uEADk/eeo+fI08G8DkAtyO29y4BMJOsvR+AHwNYCuAWAN8BsAWAAwEcpJR6OoDjB9XC19dxAHwLwP6IP/PNAH4p+n6ZnMt2AK5AbPdemZzXPICHJ3OXAzh9wPMYCwBorcd/I/yH2CmkAXw3+T8P4OgC805Nxv8JwNaifSmAy5I+DeCEvnmTAFYnfYeSdf8j6bu05Oc4UxzzAwBq5Li3Jv2nAaiLvt0B/CPpe3XfvBOS9jP72pcn7SuGdBxz/id4Pt/JSf/JRc5P9J+U9H8OgOrrmwBwwIa+Bh8qf+Nt/liMPDv5/3Gt9bl5A5VSUwDM9vCNWus7TZ/Weg2A1yK+gR3RWs8BOCd5ewIZYtqqOp5uAPAerXWvr/35AHZArJ29TQvzgdb6GsRgBQBvrXjc9X2corJN8v/HOkFQcT7zWutL19N5PORlDKZjMWJuqrcopY4JjH08YufU7Vrrn/d3aq3/hFhj9YkByqOVUpuYRqXUkwHsDGAdgP8reN79cp7mdtYDk/9f11p3SL9xjj0qMTVUlfV1nKJyefL/w0qpoxLzzFgWQMZgOhYj70G8da8DODsAqNsn/2/JGbPC16G1/j1isJ0GII9jHE//q7V+IHTCHlnpaTfARc850Zj/3je2iqyv4xSVrwI4G/FD6jsA7lNKXaWU+qRS6knr4fgjI2MwHUsqWuu3IgPUrxfQUAcR41z6VwBQSklgHSS2dNbTrpL/eU4fldNXVBbqOJXuVa11T2v9YgB7ILZH/wjAjgBOBHCZUuqLVdYdiytjMB2LJQJQG4gB9flk2O3J/+U5S+X1AbHG1AbwJKXUzgCei9jzfqPW+ldlzrmg3Jb8p/GtSqlJANslb29nYxb4OCazzJdqu2yAc4LW+hqt9X9prY8EsCWAIwGsBfAypdRTB1l7LLGMwXQsjvQB6tkEUK8A8ACA7ZVSB/TPV0rtDmDPwDHuAfD95O0JyLb4C5XxdEny/4VKKRYSeDxijfEvWutBwLTqcczrx/RPSBx+B3mOZ0C4cJhjoq3+AMB5SdNeReeOxS9jMB0LFQKozxN9MwDOSN5+Qim1lelTSm0K4LMotpU1wPkqxGDRBfCVgU+ey/8B+BuAnQCcopRKr32l1GMBvDd5+98b6DgXJf+PU0rtIuZMAfgfxFtzJgaEd2WdSqmXKqUeR9q3APDE5K3PzjyWEjIO2h+LV7TWb1VKAcBbAJyjlILW+ltJ97sBPAXA4wD8RSn1M8RB+wcDWAPgewCeFTjETxCDgXHE/EhrfcdQP0QiWuu5xAb8I8RhSc9RSv0OMffAQQBaiE0PAwWwVz2O1vqXSqkfAPgXAH9QSv0C8cPlnwD0ENuYGafBbwDcAeBxSqnfI06W6AC4TMdJF0cDOEspdTuAqxD/Nlsg/u0WAfgFYsfUWAaUsWY6llzp01DPMRqq1nod4jCg/wJwL4AjEGfUfAvAfogD80NrR8jIT4AFJjXRWv8GwN6IA9jriIFmP8SA9BIMJytpkOM8H/H3eSeAQxA/qH6IOBTtVs+x5gE8PRm3U7L+y5GFaJ2KmKjm74iB+fmITTB/SMYd7gnhGktJUUO4dsYylrGMZeRlrJmOZSxjGcsQZAymYxnLWMYyBBmD6VjGMpaxDEHGYDqWsYxlLEOQMZiOZSxjGcsQZAymYxnLWMYyBBmD6VjGMqKilDooKXHy8w19Lg8FGYPpWMaygcXUbVqAdVckay8f9tpjcWWcTjqWsYyuXI44p39mQ5/IQ0HGYDqWsYyoJIQ1N2zo83ioyHibv5GJ3PIppV6glPq1UmqdUmqtUuoipdQ/58wdWhljpdQSpdSrlFLfTUoEzyTncaVS6l0Jm1H/nOXJ+a8o8vlI395KqfOUUvcqpR5QSl2hlHpZ3ry+7+sEpdTvk7l3KKW+aBitlFKTSqn3KqX+nJQ7vlXFZaqbOef6NKXU95RS/1BKtZVSq5RS5yil9sj77CqW1yWM9jPJ73BeQk0o55wsP5OySzXL9lK/RfI9aGQcqLf0rb08GZdrM1VK7aaU+oqKS3jPK6XuVkqdr5R6hme8LLf9KKXU2cl3N6+UukEp9XYlWLQecrKhK/qN/+w/ZBU234eYhekSAP8L4Hpk1UOfSOYZchEN4K8AvgHgAsR8lxoxtZ0qcR7/nMz7B+L6UGa9+5P23wKY7JuzHKRiJ/t8pP0QxCz5Ovms5yAuJd0F8NGceeb7+nDy3fwUwLcBrEra/4iYcPkyxIQs3wFwPmI+Vg3gdM95fiLp7wD4FYBvIiYH0cl5HuH77IjJW+aSc/k/ZBVg7wPwCDHnKNhVVc+Uf1V/i2T8mYhraWnE5DNy7S2TcQcl/T8nn/9ZyWfQAK5BXPrkUsTXpAbwfjLHfJaPJ5/15uRcL06+Rw3gUxv6Hluwe3dDn8D4r+8HyW6sewA8XrTXENO2aQAX9M2pVF44cB7bIwa4/pLJSxHTy2kAb+/rSwEl9Pn62qYRsxppxHyfSvQ9CTEjfAhM7wCwq2jfDPEWVgO4GjHV3Kaif+/kBu8BWNa35msEiDymr++oZN5qAJuRz24eZo8UfROIWZ00gC8U+U4G/S2S/hVJ33LPugeBgCmAbRMw1ADeTOaYB9HT+vrOFN/ByfJ8ARyAGIgjADts6PtsIf42+AmM//p+kOxifAPp2zrpmwPQFO3HGRCT7aLflF6+aUjn+Ohkvd/1tRtAWRH6fH1tL03ab+wHjKT/wwXA9FWk701JXwQBtKL/vKT/paKtjgzYH+v5DJ9O+k8kn10D+BcyZ18DtEW+k0F/i6SvKpj+Z9J+mWee+T36H+oGTC8H2QUh3hFY3/dD6W/sgNp45Qf9DVrrO5VSqxFrXVsg1saAYuWFP4OkvLAuWJZDKaUAPBmxVrE9gCnEDPqGRX/ngp8lJOb8/1e79e6BeIv5tsAaPyZtf0n+r9RaX0/6b0r+P0y07Y24RtO1WuvrPMe6BMDrETPVf6qvr+s5F+PoeRjpC8p6/C2A7Pc409P/JcS/xz8rperaLa19vk7Qs09uAPAMVPwONnYZg+nGK5QMGLGdbDPEW3sjwfLCSqm/J+MejgIF45RS2wA4F/E22yeb5PSVEXP+vvIZRcpq3Eba1uX0yX75XZpCeLv5HGVCtiJtq7TW3f5GrfX9MR5iIrCmI+v5twAC11PS3kP8vW2BmMxaSt61C9jf90NGxmC6kYpHQ/PJQpQXPgPxzXsZYvvXHwGs0Vp3lFItxM6eUlLAk+s7/+B3Efi+ynyX9eT/7QAuDIxlYUVljlVUhv5bBKTI9ZQnC/EdbPQyBtOHhgy1jLFSahHiMiQRYvvfmr4hj/JMrVqu+O+B/uWe9oWQvyX/V2mtT1iPx6UywG8xiNwGYBfE19NFpH85YofoHOIIibFgHGf6UJFhlzHeFPG1sZbcvADwYs+8uxAD6hZKVCwVcoRn3qXJ/2M82usLc8512HI54kiKfZRSCwFUTDoA4Pntqv4WQIUy0ImY6+mlnn5T2O+XzKQxqjIG04eGDLuM8T8Qh/4s7Q/4V0o9HcCb2aTE+fWL5O37EqeJmffPiGNnfef/D8Q149/VN28/xM6e9SLJZ3g/4u3+d5VS+/aPUUotUkq9UClFyytXkLxyzZV+iwLr5skXEIej/bNS6o19xzwAwInJ21NLrvuQljGYPgREaz0H4BjEZXzfCuDPSabOTwBcCWAblChjnHhnP5i8/bpS6ldJNstvEcc1fixn+kmINaLXALhWKfV/SqnLEWs7n/Uc7wHE4V3ziAH32uR4P0NsJzwjGbpeqmhqrT+BOF53NwC/VUr9USl1bpKBdAVih8vZ8Jslysp3kv8XKaW+oZQ6Qyl1RnIug/wW3xHzvmXWVUptkXcyOi63bX6PTyil/pQc8+eIA/AXAfiA1ppFLYyubOjYrPGf/YdwAPcKeGIHEd/c/4PY2zqPGFwvQbwVLJz9JNZ7LoBfIw7gvh9xJtCLQ+eJOAPnQsTazQOIt85F5j0OwPcQa2IziB8ErwawQzLv72W+L+Rk+CT9Jyf9J3v6D0CciXWr+D6vR5zV8yIAi8TY5aie/TWFWMv7K7KMNd03pvRvgVhZendyziabKb12Cnw/uyN+CN+enNc9iAH8CM/4M5P1TqjyfT/Y/8alnsey0YtS6jjE6bA/0FofuaHPZyxjYTLe5o9loxCl1NZKKWfbrJTaH3FuPuAPIh/LWDa4jEOjxrKxyJ4ALlBKXYPYTNFGHJqzT9L/Va31tzfUyY1lLCEZb/PHslGIUmp7AO9EnMq4HYAliG2DVyHWSL+mxxfrWDZiGYPpWMYylrEMQcY207GMZSxjGYKMvM106ZTSD9ske6aIeHHUam4bktcyUUfV6qK7Zo2L+2v+cQCg6s4cpOvU3TYAqDXctmSsttrk87JG2mLR1nM1262YjYvcwJjdjLWnKdjv2wnpHpnT1+c/pujvmRbtjLPnup/R7tbO+eaNC7XZ58EWoi/Tg1rfP/1A7Nx8bwrOKTiYzgl8b8EDqYJUEuz7975x52gA96z7291aa5axV0pGHkwfuctj8ZuffTd9r+vT4nVMbqMbWVuvZ/5nP0g3yl73ktdWWzK22+05bXJsp5P1R8nYbieic+Zn3fj19lyc2deezzL8InJMtma3m7WF+tvzHed8OvPZ+Zix8jx6yRcn15FijlmruUAv15Gio3jNnvX9u23Z+KxN1bObNWq752Tmsz55nKidfb9mTd9x8s5Dk8/AzoedQ1Wp1bPv2qwl2/ic7POYc5LnYebLNk3uD9nPPluNfG9Fz42tJ6X/ezvrV/9WhJUsKCMPpu1eE7fcu1n6visBLYoBIuquzvqTmyuKODAaLaojAEkCWv86cq35ORd8fEAyNxunXddq2UVngKoj5kjwSgEtAJZmnHW+HQm2bn9HgLsBGPkZM/Dh4GSE3TCd2fz079CNGRIGSjq96bP15A1uPhvr981h5xjqX0hhx7b7XWAMAZquu9+bFPaw0+T7j5LLRFmAH7p2yhKjDVdGHkxX37UO/3v6pbTPgIb8sdlNJEXnPHnZU12OjSzwCWlG7ppsbbZmUc1HCrvgQ/PZDVMJ7AS4uzzEHPyZhhsSJU0qOccLHTt0HnJOqN9IvZ7V/Sv62XzXW15/GUAyQCfn1Fvud1hF0vMNAKgUTc5dEfAPXctVZeTBdGbNHP543p9pn7mR2MUdohvt9bKLwIxd6MKM7DjyPM051YTtVp4nEzNWjpPzjRT9bKHvzewGfGvbn8e/lgQcM84HQmZ99rlCEvpe2HGkdMmuhYn8XsxxQt95LQoAOekPYZf1wEl2K41m1mYe3j5QNcArQY4BXj2ZPuhDvLYeqVVHHkyjqIt16+6hfXlA4wMFc4EzUJBSBZBCNysDy1B/FTBl5xPSlthnY98h1zJ5v/mO2dqhz8XWDyiZfXPc7zj0/VcRs2ZdbnfT44TmhvpdDTmkNdN1AqYOJnXxFeVqw2Ig1a4FWKaaMmlbHzIG06iLBx5YHR7YJxIIigKFT8PKW0de0GwbysSe4x6zjIac91Bg2pIUeZwQwFTblrsaZR6Ihh8c7tp2vxuNUS9xszKN0vwmPg237Ge054QecO7DsF7iOcC0zCpb6BoxFzDHXVHRASAfZO08GXkwVQVCMNiWsV7nX53pt4GEXdTlbWlFz80HlkW3s6GHQ9F1fKCe9RcDjSqadrmqL+45hh8OSbgbecD5frthgU9ImDbGveMSvPxzQk6nMpJ9ByIEMVm/IUwD9RY7H2kaqH5uC+WoGoOpUmg2i9c4M09un5bJnuxV7IlF58ibnp1baE7Wlg/AIU26KED7xmWaXuZoMTZr2RZyNpl+6TgygBdyJjFNzToOAZ8yIGWAs8zWMy9CIBQVwIAmpP3JOQsBpuyYBkRln2ljAOo7N/awYjIG0wWSer2FzTffgfaZm6/o9tonoRszz77k++G7xPhf1FNeFBRke1fEUzaI1iClqJbDvoOQRiK1l7zYSHnjmW0fa5PtofjQ0Odhc0OxnObz+MKPOOAVA4MwmBLgFKF25roNhlCViFiQ6zvHYX11PrfRqDtr15t17zjAvlfyzr2qjDyYNifq2GL5UtrHLv4qgcHZDcM1ibzQKd+FHAq3Knoc89lC4CGBxgCe7zvI05JCQCPBkoGBBFtz/AbxHLNz8G2v88Jnymg55iaWccd54AFkN7gEHwkAeW32eTAzSv6xQ/0UyJliQAA4eB6B8w2t02i6YGr66w0BsOI4sj2vraqMPJgu2WIRDn3xPxUeL2+UrI0H8DvjAsHP8mKhxwnY14oGWbPj+C7kvG11yMYb+jzsJpPCNAkJKuzmMSJvIlVztS6ZSDHIDcU+F0vSkMeR52HalGxjD5GGCxrK8/2Z+ez79c3JE/l52LmHAIs92OoFz83n0mC+DjNd9slh5jykxao+xC3/yIPp0qWTeNYxu6XvtSbpfzT/Or8/kllRLBWb3ITyYmL9ch1zkci27GLhgG7WD2nV7AIelFwsynnIxMdMAE/JtuR/jd8c7IY0Yj8ckhfSZipNN8SWqpgDS4zTtaa7DhlnrcNstibCQvaxcT0Sf6tlm/w88/nnkXcc9r34vitjBpNrB8+TjMv7/qN21ijt7SYgVraFrlGWSDdfPIQuJCMPpmr+Hkz85eysgTlI6gEHFZ3TEgdpuOMq2GF1wLHEbhg5x/SnQOA9kAd0nAMGNDoxNyVS8axHbzgj5AaNF/XfCNZ3YW5IWZVYVlVm1YpN+JHvGOZzWDd4257rW5uJnCNfm/V7AbC11iLHlKBklmEgJn+zaD7/PJnQBwFpY2vLh5V50SXj5NjQfVQTvzP7XmrDg8CRB9OZe27HVV9+S/qeKTuWlpO8lIqWpU1ROxRZk6h/PaL+sXE+Cc03/Y3A1ia0FQx9R6pg0HpoXL0RP5BCWUY1EY2hkxtGiZtEk5so1B8STVKFuu1ZAEDU5etR22HyGbX4jBa7GPm8Zqz5fgBA1SUIRoXarDVJf3d+lo7tP7cySQrmtyr6ncvvuejn8c2h59MoHskTkpEH015PY9264jcTy5Yp6hD0zSmTeVPsOPn7naCtsu4CsDU/APBFcwLYQ8oGZb9dTI4N2b3Md13mwdQ/t1/Yb2bYv6SZhX0G2V9vmJTlrJ897Nj1Um9kWlvoAZe2CQBmAK56Ilqi62qzDNwjz4MgOw8BgoEHW9E+084ePL4Hk2mXbfL7GFRGHkynlyzB3gfsR/t6yRZDk22KfPrJ/jRonMxhF6ccW0VDkhJ12t5jh8R3AbL+vDYpIa82u6jrTXGzE+1PahrshmI3TL01lZyDx8RggKTu3pg+7Znd5GxOndysoe+NfR4mISBgn0fOsT6D2S5L8xTbskuTFzNBmPk+UxH7PhWBoTr5bGxuYJtOwxodc9sVuWsUlZEHU73JI9A78lzaZxwcPIQke60CxvTUydDjYNo/Tq5DHQeWSFtavpMhXYueY8BZwcT3uc0FHLLtSTF2XOawCTiLZL+xvVpk1/SGEskBTJU2gf7SvkyIurVy+w0PrhxnLV0iO6tmrhnGaBWwF8rPZR5rkc9erkyIFlkn4GyV3vNQGaS87pCT0lrHkIkTp2zoeO5hXl/4uHky8mA6N9fFDdfeTftMyAcL91AkRATI30rWG4GnKPFah9JdQ1tcu0iA6zHv7/PNkTeJaasSVhLaabMHl++GYefGPPzsHg2ZQsyaUUdy1eavY+Z0rWgJEpVRhlAl0QRD0RQsgqMnDpTZ+rlDR+ew5vuiQ0LfYZ7w8y2/HjOp+M53oWXkwXT1Xetw7hd+mb7PS3cD8gP5fRLMMsoN8ck/TtGYUCkyVtPM8QWFVwkGZ+NC8axG6iS21Ldm0cyZvPPxzQ8BBeWEDcwxBNxRJ2QeKcZ36vvtWRwwE/ldM3KQUNB+3ucIHZvPcX+TMoBtrmHfsVM+hXE66cLI7P2zuO5n19O+KvyjefyfvvWKprRZYSsFU13L8HrS+STjK0QAHMpXzxOW4iiFZTvZ8xPtO7CO7GcZXaE5g5QMkaVO2DqyQkFeXrwv+22Q3P2iabRSwsTi+am7RUV+L+w6CKXeVvm8ZWTkwVTrCDMz9y3AusVZlhaSNDqPdzPvnPLmNBqu3a0o6YnvszJ6wGqcryYrJz+WNsQOPwhjvI8JyjwoNKnC4CvjUSXVNe9hFgLYMlInadLs3Nj3ESKAYXNC5x5iywpxFQwqYzDVGl0RGDwoq74BAMn1uRCsUXnnVGZuHiuU7K/C9C6lKLF1aG5RMC1DjWeAlwF5iEaQia8agKFtrEIPKKVoqZQy7GFFicNthrSmd1xIQg/KUNWI0HXL1ix6HlVl5MEUUH1ajARBP3WbbaMiqy6AtsmZ6V0gLwf+bhu7aKOoS/uLSlGAZ7a/kLZa1KTiAwpDwcgo+PymGfc4jOhZShT5AaTMd1q0OgI7jm9cFTDtdvOrSbA5ZUvEhExSVWyzZdYvIyMPpo2GTcEnNbC8m4PVVrLn8P68+WVuKHOeVYqzsePIB0oVrZqtH3rgMBZ/u3ieu2WPArbKUD87jjmPMtUCqrDZmx1QiDc1JPw3zedvLaqph6pBhM6jqBQtc1NlR+M770GBNyQjD6bTm01ir2fvnL7viHLLaVln4TDIqpOKmzFQVZRVBWVrlrGlGT5TecOwi4UBlu9BkM1xkwfkOuGHQ885NyY2cLoPrir2XCZsyxiq0dU/N57DtpkhLZBFWFjvCp2HDepufySTSMj3zopDmoeVFGZr9j9QizGKlenPxiVHkGHHgW2+aStzvqFrtIyMPJhOTbWwy+47pu9NPXoAaLdjUJE//HzSb9WRt2rOa2+/rwSzqQsfqjPP5ss5EqCztV3Q6JJxDKilMI3d119UW2DaYVFg9K3D57hr2oz++fa5PClnN/bbc8vZ9tyIEQaCoeKE9vGLbrtlRAlxLKUape84pqNYKFcZm2gV+yd7oFSVkQfTTZZO4mlH7Zq+74ggbVOGNxIg1u64wNjpCFBI5rTnu06b1GzaQgPudAgwJmM7ok2u2W53nLb+PgDoiH4D6gzoZRvjZ62iact+EwojP6MMj8l2AZHT5nsI5bVZc4LmhGIavc+unLe2lNC2OhtXzDnjO7f8cfm7kjI1uNhWvKjm2RTYz3dHftOLPLaUUJTJQsvIg2mtuw5L1l2Zvtf1afE6TgvULcFKtDju1zWRQ95YnL42u62OINTtdhPw6XkAOAGdrgUA8WsfmBqg6QgQNJkfsk2Cl1lLgvr8XHzR2mAqHyh+sJUaeRQEaO3MYaDOwJQBtRzLAFoCeZeArQRy/nAIADTpT48nf5OA3bKohOKFbTu3azPNTC/5tv5yNlMXbAezseebeEJ21qImimF68KWMPJjqB+5C+9enpe8t8o2EdMMmriCUXZKUoRmD7VRj2u0Xc1VjSvQn7ZK4wrRNiLZFEuiTNEORG65bS60+ANC1xWLOpNPf0yaUiwO9wdWu9XAwF78AFwuA3YeH0c4l0MgHhWm3gJw8MKyHQ9LO1pHaeZ7pJe5Pdg4FHwj+fvK9BDRtBv5FS+LIuEl5HBYYTzO2yMOBHdtnamJrVim+Z9YJPax8/oM8KVO8cFAZeTBVzUm0Nts+a+hmHI6GNUqyPUUJx6PhruyXjAFKXNyEGix4XmyrF3iiNqcWO22MwUgx5h/Z1iRA38yAPH0QWHPEw8PMF1wEejIh/xAkILomQd9lrteNJfF/uVsQOwJDVhJBevuNBpzdbJ3AzqAbGa0NTr8s2RERbVf2G3CXbdo6ptvfZW1dqT26DyHzOUJbafl5U8DypGemdn1p/ki/S24CYiYm9kBh/VYbAXB5TCOhBxMbxwL9nZ3Kn+iplpaRB1O0lkAtPzh738lAsj63Ov4vWMp1ZwYA0GyvzeZIFnPDIC7nJNR6EpR7HdnvAnDQEZP092TCQddQ8HWdcVJCoCyp2Qxlm1VSemLKWceidjMgKzV2o5ULjV3VJR1c3SyUtU1tkbSJ85UAboC3tSRtMqBsAbU5pjiebhEt3zLdLAJge5MtzTQFmnwbO9PeLc3f2KRLgLYhBPGBtlnTatNum5SI7DbMWHk+1gOp7QJwjwCwFAa2NKWWzGdmJWudnAdPaO1hyMiD6Ww0hT9H/5y+bzSz9LLWovhmrTeytmbCENUSVTIbMs87ub9VdyZtM9R7qrsuGxfNZf3Ja9UTjD5pm3CESGA063ey4yABeC3bJNDPrUnWERpFool357KHg+QRNQAdSe286/KmMgAvA9q8P1+jZ6z6bE7Kldog4I3MnFMv+kCIB8T/LY18Ouki5hpAaOxijlmzJTVyAfTGjCMpA425RtLpWZSCZI55UEgbotwFmIeQqIGWacAuKAMZcEbkgSOZvKKeO8deE47QQoVym6/d0MEeAX/KTtXX9o4PuMevIiMPpnOzHdx41d/T901xUbcm4q+nQdrM//45hravNdkQbfEN0xLb54ag7Ws0a0lbdiEbtnWryqaoCKYSDVhZoDxD2sTrBMwtgE4AuGmAFrDq82hj9rAA2tW+rVo9yRwGsH5gTPoJ6bZPY49M6BqpEyQ1/6LCSlyESojIshem3wfaTKNPQdujfafALNvMdSQfIkVt8Mqj5RMy5hSsJSjLuNh0F8A4XUVbkwA94YZl4G61kQeBBP8UYAPFLKtQ/RWRkQfTtffO4Kdfvzx9zwgwJJiattZUw2mTMr0ou1ANNVhroum0AcDEVHwhT061nH5Z7njCAuiae25p6d1FaVuztUm2ZnO7pK0u2uLXE9PuOkAG6s2m1L5d8G82Atp5qmln4C7JpWtEE081dRknKvs7iabPzCwz96RNaWE4YcKBOLf0QSDs5VE77pdAHomaSEw7N3M6UmMn1QKKVmYAMuCVJiLG6M/mN1pTThtj3+9/7Z4Dr5fFKh2w9Vi1AfuBwjz37mek9ZoYi3+ZApiM0b+ijDyYtmfnsfKqFbQvL6zCDhaWZBguQYYBW5vBRgDRVDMZJ9ZMAKspQJuBOqMik+vIfuPZbDTdc5eatgR6A7atVvYgqKdt2Rz5oDBrTUyKOebzSCAX85vNTZ3zYDXlm00533zX4gGYmGlaS+R3mTwQyEMi/rzmISTW0Qm4C82+EWUA3MzZGdiA/0D6OgVwWZkzAXgtbfDSDGMeFLK/6+4MemLnkNrOA+YaKUy7z+zywr5Pdg5WiBWZw9a0di2kOF5EdhbDYkCz1mwGgLeEjDyYaq3R6UjWqHzjdOgHywvM9sXjmXbDKhT3u5qp1IANQNQt4mpt9QE+sM1fh9GWSVBnbfWAKYRp2hKgm+kcV3tn4B63JyDYcLVmaWYxYGyZZuT32nC1/NTEIzSXZjOLRGDaeX0ioLHXEtAQYJpq7JG0sUs7eQwqNWFvN2AtgbouNO26AVapsSdtVvlm0m9JWrqagHu8WNItzELJ/SO1eKaJGy2+vz8dF6hn1iOgHbaxL4zjycjIg6lSNbTEdogTnbiBzqH8dh8NW1EpypjE8s1DQdSlSvPmPBxkkLTl7U8eCjJI3YCgjPuzAToGIKZ9+7hH+YPABcZsbnGN3YC6BHIJxuZ7kf3mgWDPyb4jY8ax7eXxWMvu3pAafaw5TUxvLtqIlm9p7ObcxHedPnikXV5eW8n3L/pNiRhZiqdGSuvUlAgDTIC+Jh8IUrs3yQHi4WEeGPIhk9VAkw8WaQJKXsuHgLkGLS0/cl9Ls1E0D+CNGIaMPJhOTLeww+47pO/bIpfd5MxbqaNJW2cuG8cAWLYxhieWfcJSGCXpCCMgkVkurF8KA9YQbVz/ON86UvJA3zJ/CDDOW9MGagng/gfOIOcoj+MrG8Ps5ObhwFj8ZXtRu7xsZ+vIcZPT7vfCzDDMVi/F1vzdz8h2CTVSD006Tq0aaekuQTruYo2fOXKtXQd5CMk2lVyi9RY3p5n6YMp5OIzBdCjSnGpi2123SN9L1qj5dUmqpQjynV8XP0UNqPa/TrN2RFuUpnFKgM36060PAWXJGclp+1zQGJRqLAScIcYl08+IhKUoxYu75Ylch62Zl3JYhczatzOQJpm88wmdIzPnSO3daJkMvCUAMzOMBGBjl7dt9e6c0AMjBKapxu4BZTNW1p9i4G/m+008rkafFoz0FLs05p6iBTDLysiD6SZLp3DYsx+XvpdZHfMzLpnIzAPz1n/ATl2cTdrb81mbYaJiQA1k2jADaLvN1ZplgLIBMR/DEzdRuJppyNRRlNaPMUmFuCbL8HLmETiXIT4eFtl1FYKSkD09W5uZW4qDuyEB8T8c2IMgf8280iE+ZyvvL6axK+IL8Nn6+9fun9+/zjBk5MG02apjh+VL0/eSoKTddhmgDMDOCWCz+pP2eQGcBkxnHshsR7MSjBPgnZvLjOlzyXGMJgzYwMo0ZE7LJ1PwCK1fz2+WALgJwmjLPrux0bpDRNs2uBhTSNaSMRAhV5gmzQm7+ZzsMzAKuBIpwDmVGUJzipIl+6So2UJKFZOJZGZihCtVHjJ5ETLM7g7k29N9taLGNaAWWJp6Btup67KGSZE7ntihrIyUmiEL2TRrE/2Gwk+mDLaT120BYnPzwnSQAK8BaiADa6l5zj7QduZY/KsElOetfneOSa2ToC1ZmozWzPhXmXlDtltz2klojmUDLmZX9plHjJQhoWaSZ7bwa/l+4LXp/UKatnlY8eOzKrRVPm9Ys/WbI3ygXNThWVRCjlEW7TIsIB+GjDyYQvdQm1nF+yIeKxfP486eCZqGmND2STanRQK0ly5x++tmjhgnXpuccAna8wkIWkAuATwBOalJG9C2uFKFVm3aO9Y6bes/YIO2AXP5IGD8qxJsZ+9LSGWEVjGXtEmnIKPji4gmzswfUmwGfeb4K+80ZFo+O04VAmx2blJCJWJC41i+OqMMrNdlLTD/HEYZWEbYgyn0QKhSSHCYfKcjD6a61kRverv0vQzFSEM1ZLaMuRG6Mr+9zV+nEmfjeDNOGACn5Bs8/7qZaMhToq3XisNn9HSmKfeE1tyN4hCwdtvVmn0AbNopAM+55g05NrJMJkyTzubPJiYQeVPPEPuztDu3c+zKTLtmZNTxWJeBiLUxuzEDTl/csqkB5dNc2XGqEFfnae9GE/ZJyNwwrDIfPi5WI8yGLkuzZCAqvyvXNMBEfj/MLlxVRh5M270W7sBu6XuL6GTaeBnldij+X+tksWyqK1+z/PikzWKaEp5s007y45WlDcl4PveGabA0OgHaEwmwLpLpfYZxSWrFLWnqiGn9mIYsSbF7za2z1wlHKqO863TdNiCrYCBZmAxYW1pzANRN//ycNJm03XWE03A+p9/iQJWE3jn2aWkyYZq2HWrXcdosOzep9WXAwOc0ZP15mrRcPwTkRcs6h6qcSskL2WOk1/J8Q5KnPcfr54cTlpGRB9POfITbVq5J30sj99SiGHSs4OgkqHlCxMk1BclEMwlHaclc9iQ1sda+L22zMl4SYLbaDBh3ZBvJWJEXC8tykfWc5gWYpx/ILXNsUePlkWZI6jsBtiA0eJMpMbUAZUmD14zX6qnsOIbSToIucxBabYktOgS6lgkitT+7AByqDMDKwjCbNADMrIt/F2Z/ljR0LKqD9fc8mrbpZ3W9ul2uNWeathuyF2LnD0kVm3Ve7LVvLgdlf9LJsGXkwXTt/bP4+fl/St9LshET9zZBCEiscSLLxQDv5JQIS0naDDjHc5aKY24VH2dSxA0aqr9p2SZz1Ek64+w/AHBNGRAasswXN8Dr42dN5uv5NaKNEZCI14k9WSmXGo8SUwAwDEgWfZ0ZKzXuhmuLljR4aVmZTQRoN41NWoyTWnWyTjfKbjID1LKUTFeWNUk0aNlmtGpW3yue4/Jtpo5GT3kaY6tmhR6l+UOCdp6mba1dMD5atoVA3WjaMlaW2bSl5BVw9IEpi2UOhfl5hfO8l5aRB9P2TAcrrsgo+Fhc2sRikiliZay4T7qmBFMDfJ689JQYRAD05KTLJGUxUSVrycwXA9ZTi7Z01o5f15Nji2Du5NwmJlwgB4CGSm6ObgbAhsrPMnVIrdoAuLQ1G8Ymmf7npPXBAmXdXmP3AdwpKIHchNmQSgdeIE/AtCVYiRalpWZcvtL4tctNqpOHqp6S1HYC1E15YstkMu2Mk3buqBefpwRtEzFiVRMg2rvsN9EfrOyLbGdALu3hck2mvZvwP2mfliYVsz5j72ekzr6IkTwzC7OXS3Fs53c5QyrJyIMpetr6wZiwMgih+DWW/seCjmX/xGKh4U66xB8hrdn0T4tIAcbPKjXkJtWaJSGIAdvMlNFqxVpda/JhWRsxa1CtWIKyzLVmjEtz98YvJACL1ynXapeALXMa9tzc71jWoF/S200CsART1mY82bJNatqGys5qS9b3gLYJu7NqfZm2hgDlCTknpmCUoG1AmRV6BDJCZQbKVokXaeeedwGahfSxGl1WW07VXJ+dO0rNFq5GHzLNOPbpX2EoMvJgWmvWsXgrESfqeRIayerZe2rcVCiQZmxbdhqhP/cbELRyUyRLheR2y/apTTPNyaTeTRJQBjKzxpQAaNMvQVfS7RkTx4TQzluTCUH2RMa1ygi2JW/q5CYmpVBq0sJBaNIZe9k+zQB4rSPs0wmAU+0ZyBx/SZkaAPmk2ADXtM1cp8XMT4BeALkmjkQpKZeoGFczbT5NmxJOJ7sWYXqRtb4UqfWVgr6wjUNEiuglxg5OSsAw7RsS6N2ijhLo0/In0oTQLWZmYUUZAX9J9Q9+FkORkQfTqcUT2HX/5el7maXEbFMdtl0iAGzbiXrOnFBxMObllV5iJkxrlmLaWcVGn9mCsTDVSb44yxOXpg5Gyyc1aAPaE1Ouhsw0coCbOlL+1cnMJmrs0xb4C7OGKU8zsblrn5bjjMYNiKgNaZ821HhSI5ehdsYs0iGgLp2DEmwTAFYC6FNQ9pSn6SVrsZpjPj5TRk9XtPyMJH829krZZsrCyPYaKQEzycwoEvwnlogpbgWCFPzlOtPuw8FKwsHwnFEjD6atiQZ2fGQW1jM7k11sLM5xngSss62Gbej3xz7G/W7GEKsZz7TdUMlbuzSvee3OkQ8EllctAZiBNcuhbgkwZQAsbdFm/sQiwn5k2X1dvlPmILTmJPZp2TZpac3GZOKCvzR/WHbl5IZtCa3NaNDNRR4+UxD7swmB66zJ2qSXPInqkJp2qiHLUDoBrLXEmVhjlQWkmYQQSstyL2mb5COVRNFpoUi3qGNbxoQSJn0mVlFGwuLPysGwWl60uCOQga0sNROISS0jIw+m04ta2Gu/rNRzJOMcjQF+Ph8sWZwja5MAzLyzHUKOYvr65xgtlWUE+cJsuNG+58xh9cmtcJ4AkDMNmWnDIdBu5ORfy3bmNGRzah4uVUaaYZyGPvOHAegJ4iCUgC9LzVDSbFMGZ0I4DUl5Ggnk5rO1lkpwF9+b6Rc7DLNOLZKORAnqMbA2pPmDEVd3RdmZtqtpp9EfnppiqQYt+llJdQPqsqS61KrZHMPYHyKULhMDW0ZGHkzrNY3Nl8ptStaXGeBdQ73MIuoQryozyvuCz5kn1WjIdrxkduGwjKEUyIn3FOA59Sz3PpSyycwSVkxj268ty3EyH51d0hGxG5cB6Kwtn16OzWGsRRKAmSnDmBskbRwD4CbRtKX5Qs4xdHGsMoClfTMAFuYPBsrN5hLRv2nSJh44Lbf+l0UenZOgIiM9JDm0MXuo+cxsYUqp16WpIwHqFgHqeE3X1GE07UgAMCvdIsVn9qgiIw+m6HXQWPuX9K30MJvNgF19MWkTNxFqwtjOKjrWNwEARJAkEaTeusAgkxHENGVAZBQJb6UhSrHaZJonCU5PteY5ad7ILv7OvGs3NmPLxCwyUwezO0sN2YBgSGuW0iGOwaIOwDLC7c41p4+BcRVyaEW0eGttAaZ5db18RR3rhD80qwwg21z7dJOcb7O5mdMWtxvTjDTnJJr0Yjc8zwZyF9StKBJjRvFU5230TFZhdi23ojkAP8IwZAym9Rai6Wybb9e7N9scUrNHPiUhPMfG4UDS2JrSPiOdDKz8rckikjGsk5nGkpXCFXyZjSSLyDKwZz+xAe15CWhdl9FK9neI1jxPMooko5XR3pn9WWrXIbNGl4S/hJx9pk1bzjwXqEN5+HkkKvK1DAqfe4AxSWVtDVJdM5QLz6jm8sbJsTVi51aekD62Pqsc4Avvy5vD6oNZdcpIrS8D5PVAbLZsM0DPGPlle1MU0WuILLxBZeTBtBtpPDAv4jutJ2qyPdSiaBcJs7FKFhuQlTVwQvVs4M/S8N5CBnglKCchKHVSxxwAmkm4yqQMVUkCzPWSLGQpQqZpM1NHmkcvYg4lpaBpl1qxAVufrTmNTwwQncwTxx+LRbSiIGaM/Y2bMvKIUJjNOZ5jTCZ1pz9MpC1Dc5Jrw5N33puL1wqxMDXaLrAx7VkKA1D5vTVIMkpRR6QPtPM0bQt0E2CU41h5dQbAkmmfJcrUA6VZqsrIg+n8bBc3Xn93+l7aplqTrsOgmXgMZaVKqxCb2fqIeEhTuMxkEwH29iM19Iug8nQr0mu7bXKssAmlFSxZZhFgZwoZYYQR4saeIrXI0xhCwW2pF4v+NJZQsFc1N0nasnEmkByQWTvZzTyTmC2sWEMSNE4dgAS0fYHkTCs2po6o446L+w3QC409cQr6CL0NWIfMGyFThrFJh8wTdC5J3QQyAJe5+SaH3ZeSyQi/GdFzqHxN//HidVwGKFaPi5V48QF+COgHlZEH0263h3vvzMroykJgzdTTyryvbsC5bLcM+U3GPpUFTDcS0Gky76vUigsCsJ1lJMHUtSmlYCvTNK3c/OTm6q3J1kzTM0XuPYSYGEEGwNKWLIhQJgwAi/4lW2wTH1qQn0QCIBjRSZofL4HT2JfnZZtrV5YAazRpi0ZQAOe6tbNOm3EKypI2jHKQlp/xmhPcaAuWsSfnMxsxSwyRErVd8DIAq3Vx73fWL3ZMhNO1SjkX1i8lD6h9/SEzSxkZeTDtdLpYddu9tC8rf8u8ytIY7m4bJNgy7yurxCg9sqz6YtMq5xsDcKOebc9Tm1DDBfK43YTMiGMntdxr0lbMKAUDtmSLKMXEN4rwlxRsZc48iMibx8Rwem6oRYR022jVWrB6GWeh0ZjjcW56JsuJ96VfmnA5Ce7G1jxHnH4AMLPW1WbNWEkZyCI4rIoJhLSERXCwhA8fp2tev49SMGI2a0IZWJSflQG1TytmpCYGeH2AH+ofVEYeTOu1mhWKIu1zaZvY/qVs6p7tkkllk3Yb1ibtNkZYvXXL/kMrQ7reTp8Bnmna5nXD0q6XiDlLAQATsua80bQly9VSkuYpYxrT2ujc1pw69qgpQ2YeSa06WZOEzCjCYkXNHEAG1jLbJjVvSBarrF83E2CWpo4kzlRvmoG2NHVEk7GmzZyC0ubMwu4s80aA55VFbcynNmmpaWf9RtO2OGiTfqlpS5u2AfrIAmWXBYs5CBnNoJxjNGkZZscoBRlo+yodpOdThEmqgozBtFHDJptmF7y8KFM2G0Kc0K654wCk/KHyosyeotkwViZCFj6Wmkh6rgEANmIBrGWAd8lTGAAzrVqGsqThLdNuWzw/AW3L0L8oaROxjcKu3Jwy2zrxOQzPKyFMAZA59kJas+m3TBnElizs09SWLCRNZ7RKYDTMh8kGCq25NrupmZy2NZP+SfG96CXidWIekU5BXh3BBWCrZE1if/aZLfLMGvOWTToDIgOynP5PaMptd36opDqj/yvKGiUBmFH+yUoIw5SRB9OJqSYetfu26XvpgY5SrcB9slq1jMgFaF9A+fyTBnijjvuUtUCZEBFL6RGHg5wvtdx+scJkyLhQTCLTmlkoC0vjlHOY/bklGKuaE1nOfWqLlqCdALSpkiDHSXs4ywSSQF1LA9LdjCBApHwygLZIvLMA8tps4ujsEtD2kZYYEaA8RfLSJYOU0ZZ7m4iij5sZm7WIiRZmDVMpQSZSMK1Ymj2MqaNHHITBDEFpyiAl1Vn8M01aseqMuZmGPAKjL0LjZgxFRh5MW80alu2YaQLMRmax0Jj0Sll+w5rjd3ZIoJbOjjSrijDBM6oyIJ9uTGrKHaJpy89jAL5LgLx//bTfMGMFip1JycwSwhww4QZuh0BbzsnTtJnTkEVqAJnW3ZrYPG1rtrZK5giNXZo6jJ1bcsMaLb8m7MIybC6ptGCnZyagzugIIcwaTNMWdmrLrJGMrdcCtzejAmS57MyRCECbB5t0Wpn4aBnrbLFKxXN6tewBmVdRwSoYKe4pUxySKTrSvGERcdMy7R184v8wFBl5MFXoodnLLspGU14syYWhXfsnY12P2/39LO007idPc8IVKS8cA7xSK45SoBfxnyQuU4JpavcivI/xeXScORn/ZNrUV8XT9SYzUJaf1whNB61JQHO1WQm2ZmydmDek9j0pEiCMttwIhMW1Ann2JlVTArDUhieS/HtWZ6wuYo1ZzrxlyjBas4xbllpzJ4lOYVqz1IotAG67/UY8hSCV5GDtH2uVR3eLQspIjiz+2eVn1dOCk7UmzHHE1GGyClmmoHzt05oHlZEHU0BZ9jHrQibG63oy1spmEpoIGsmFI+emF5AMCxLbsmQttsWSHmRWoE56kw2Qy1RVebGkBMCkRAbjCgCyp7g9xzzhXbIWIHNcUFszcebJfouwmNi7HnBabGFhQSbAWzowrPjEprHXurZmWyt20zObhLxbAj7TmsuBdqzBNZuZeWMyCV63Ij3E64mk1M3khJt+aYMyAW3iFLQTTMR3mGeLlloziXtWIY86M3UIgJ4yvKnSvJFqxRKUhaZdSyj4pKYtojoGlZEHUw2FSGQ9KYigZXMRCWBUPfLktmohJXF0VrZT4hQBD/Ex5Sxq0jFhLoxJCcCirLOOLwyW468FnnS6TdFvwNZ9WsstlOw3jglWo4jZwgDJA5sf4sM0YAuAJ1ybnGVrZjn3kZkjNOXZnn88MsdfuHoCSdkUZguWy94gTkNpS25OuKYKqTWb+Yx9qkHsy4AsXyMqKhD7cqslsv3qsYmjOekScVOAhQDTXtaWhthZlXQla5QbtUGLQxqw1UJzlOF3SJyT0ixhEgbEKDDtWZg39BCL6408mLY7Paz6R/a0bsgbKrXjSfadljNOEjAoZdoEu06azSTDfuR2KwHgngz7STQFebLiYqsnwNtkF4OcJG4eY7awAudNXGZDeJCFWcMEv1tOBmO28Dgm0iB5AsCMeAXgzFrM/CEdEpm266absqgMy+RByjZLYbn5NjesyULKJ1GRonJy5u1c9nzybkNqYpk/LK5WoyG7oO2nFHQ5XVPzhwe0my1WPWHr5NyEKUPalZPX8v6hDsKkeoLy1RmL3KiNVIFhjkIg06CFJm1FfQwoIw+mnfkIf/trFrQvf9A6CRsy/Szo3jfHAGtDkOTWxRMzTTeVbELJnLqMTZWEE4kGbT3hkwuHAbU1VoB22iZzuwVoNxh5bvJw0cI2aDkh6q7n2GQxyTjHSDrC0mqgcuvfc8bNzxHH3owkTCGeYcqW5ZKsSK13lvAChEJ8mLdYZjvVk9/f5oYlERhWOqkL1gaUZR/LdZfC2KkYgMv+iemWs55NLJKkVksgT7RqqZGzMjjMrMEchDZht3QQuvbplGlKatekoq8E+poaXgD/yINpr9fDrMjwkF+0qrlbuRQsJbCx/gAAN6xwnuRClgBsyB/qLijLc2qIoPGUMEJ4SutNAsDyaW6AV4KuZSs22y3RlpotMpFztAwnMueWaNB15TojAGAqcTSETBlMG6YxloTQWzJbUbuxzFYiufeMhnCeEH7LIHdWwSBEzs1KKzOAtULhpL2dassd6xzi14zIJD+X3QLbpFKCNH8wTlcWtREydRhNeZKUsQHybc0SlK34aEMCLrXihvsdVJWRB1Ot+7eEbrC9FGZ3kxcorV5ac5+IEmxNe0jDlReOAXCWbuqbkxbhs1jZjYMj26rJ8zRP9obloU4eMuKpzgDa2kIZUuCe2Kq1hVmDsGA5fQBEODy0eZCIWlJpaI5V0C02YUhiFRZt0WaeX49nOE0DJWYLC7RFlAQzW5jMI1srzr6XOWK2MGNZFhFQnJrQzuf3my2YeQPgdHuMAUoKN2vUrT7Z1iB2aoBX702p/KRWLOzPpioCS2QZhow8mCplgw+6EkDjdjvsx43VFD4rCsAhYWCbtllbLAKmAQC28/ndeEtG3FInuf2WjThtk9spkemTAFlTeJMN8FqgK7zJaRspx2xpypJFy4Q/WN5m88KNfZRasWVrTsLhelMiiF3HY1lFTABod+LPK8HWRFPMSWALgGlKTWhpxa62a5WsMW3CfswSQhijlY+cOz+jSDzghAWJk3eb/8VtyYwX1YjPfJFntpA2Z1bUkXGpDkM2OjBVSu0C4CQAjwPwMABNALcCOB/AR7XWq5JxCsCLAfwLgH9Kxt4N4CoAH9Ra/7bI8RqNOjbdPLuJ2MUfWc6VyGljQfBMw2VOETnWIoQIXIwMtOtpYDwnYUnbCJ+jzwPNwnma5EKuAtoy3Cfb/mVZOwaspd2rNVV35lilnoljwuyBLQeG1ICTYnVyw2dsyS2h4VrcscYpKbarSKI19OYuCXQ8J9GQRcUFxhcrIytY8HqqFc9IGzDJMiIOPmmCCJktWO2yeUH4bcLLpF3YpIaGWK400XZ9GnCe+OzGTFj5mmHKRgemALYHsB2A7wC4DbHetweAVwE4Vim1t9b6TsRVRb6KGDy/AeCWZN5rAPxaKfVSrfXXQgerN2vYctvMkx0KgjcXmB9MSTC9iRklqW+yPZThZKebaqcfbfeiDV2UjISF2dJ8hCtGZJC8AXM7mD4BywlXU5BzpF15Ms1Myg+ct+1iLt8sK4EhATp9YEjTi/EmSwcfqWVkZy7FnuearIEl5yfasHTqTRiaOxnY3hKhO5NukDsSgO81stAmxg3L7MsSqGVMb56Jwpe5Z65bmbtvzBZMkwYyAGfOPBZhYZOfiPMlhN7mWvdp36wtyqlXVlY2OjDVWl8E4KL+dqXUpQC+CeAEAB9BDLIHaa0v6Rv3BQDXAjhVKXW2ZrQx1nhgQrAf9aLshjIYKcHS3MBR5IIlkN3sQTAlwfR25hKJuySMPY1APr+E11QDIFqzvLFCkpfjH/e7ZgsjTCuWUif2rhYJjAey2EuWOjpJtneWVmwVljMasJtpJR18UpM2dmOaueRLDTWXoozBNEz7VgVPYQpJX7iREzWhNddFvGUziaLQk25Ae6eXtXWt+N349fy8yDhKrhdZxkZeO3nla5gpAxDRFiKczWjLnYCpgsYlywdGoKQ6I+dmYXFVZaMD0xxZmfzfDAC01l0Al/QP0lr/Qyl1CYCjAWwN4I68RRWU7dELfCO9BHhJxmTcnnRoCVjJSwawAAdToxVYP3xAQ6ZhQeKipTWVWI5/IN+fmSWsLRojaSlYHtp2cCQ0hCT2F+A0hDxf32Qr8QqgxrNMAZhowgA3W0ym58sBOE03laA97QK5BdCs5ljqzJNALkE7CWiXekQC4FIrZgHresLNzMNiGZeczdEJ05XMs0+z7CSjFXHsWYQpcy5whmgGGTlKqDx6x5e5N5x6ehsvmCqlJgEsBjAJ4LEAPpx0nV9g+vaITeVrQgN7WltbHxnmZALw60TDqpNxAKAqhFroJGVJZi6ZNhljKftNvKYEsZTJnWzFZDvTkDtkXLymuy1jwfIst79LzBJyDjt36eBgmkZRW1oo7IeVs2CF33whPqZdgvtEWoOIR1MsXjLltJlQIivHnzBrTU5lpqisMqf0SucHxtN00ojEG7MYZC3NG66tWe4vWsmcSaJJAyKjT7JXbWZSQ7OIEhaXzApB2jSEkdtGiLh9mXuDykYLpgBeAeBT4v0KAC/RWv8ib5JS6ggA+wL4qtbiKvCI7mnL+yo92SzO1Ly06rcLNDX3sAWwyRt5fdXkAH/ZPPQ0V4GNOcI2QSQOEIvlilTcjFxtVmq4LDefOeYsdp5QaqgJ5/Fs2xhAp9o3oVEDeLxlL93KFScAZo4J0+aLsWShP8xbLIHVgCkLcg+ZMmRqqNHIpSYtuWXNHGkDbqWlc0SKqYjAoHZjUzLHk7mXmiY0+a6tdFI3cUQrmZaaXLcJOANALQFbWRyyNSnZp+J+aZ7KtF6X5Q3I4pEZydAwZGMG0+8CuAGxdroPgGcB2CpvglLq0YidUrcDeEvOuFchdmhhm60fZtWACgXgGxC0gvJJgL41x9Q5J0H5yfnE46xsJxPLyTVgpi1PkTaGxVq7tjKrjQTJW3bYVANw4xhluwXQjFKQaMMsddTnzMjsam42k8xMMudmpcSSwPione9N5rWVsjaWBiolD6B96aRN5oQL5PMbDVnOmU5icScI9SDACb+zembCviyPmZgEWEFJmWAia9vTEDmjIUsANqaMSJo83GQQ+UibSLQV3ZTOPKEVL2Z1yEaA6ERrfRtibz4AfFcp9W0Av1NKTWmtT+kfr5TaCbHjSgN4htb6rpy1TwdwOgDs/KjdtTSQMzBlWVHyAqNzlHvDsFAhuX6d2AYlPlrnQbTdtM0zJ21T8jguQDSlttsysYQCaBK7sQTdyLKZuob+PIAFuLmBVRW1UkJJLSQT8M68xVbcpQjxyYLcXe3cAlXirJCQm9mF+W4iggvQ7cQ+6gvrYSaI9HoipY8B7nBj+foTJLtIasVT026Qu4y2MNoyM1FIgJ0Uzr605I2sXZ+wPEkAZgUlqYZMMvdsWzHRPKV5YxSJTrTWf1JKXQngdQAsMFVKLQdwMWIt9lCt9dVF1+1pbQVJSzFAxNjqfR7tOrGZMm01pM2ytFVrm0lA23io6wTcZXtdpqUqP5DL49cEj3BIzNcltd20mgBxSvn6KTk3AWjKaFXQWSFfyyB4RpjCuGFZllGZwHgDvGwdIGO0CsVTFiVPYZlHco4EaJMu6qMhZCxZmVbMtWZjmmB2YebM84XFmdC3puC4YAkm4WsdQ5MHDZgmMgVgc9mglFqGGEg3BXCY1vrKMgsq2ODBSZDzwyek7a9o6dhQtlMWq8kBmJkGmAZsEa6kucnSWeF6pe0MEXKBGvD3ADBz3JnXclMlNWiPadgRGUVhwFr+ZgaMbZYrN/yrKKOVTY7ihvvI334m0Yr9NIMJ0At7blqbST4khAmiPev29wgA+0wY/RLKTGJZRqwtNMdHqGLAWoI244E1bVJ7nhZpw2l/gLA7ROgtQ+QGlY0OTJVS22qtnXAmpdTBAHYH8HPRtix5vxmAw7XWV5Q/YJ9904rBTDRTEvbjE5puavo8nmjmeU77AsHyzHPMtF4gA05pljDAKy862c/sZhlou/wCQAa8lmMubeOfLX04WI4793xspSx+Q+3CxAlnPyizzxtFSQxmJ9t6hljZOTvVIqsPsB/EM8QEESpAxyqAemsZmXNP2pljDh4AzsaKa9Fo2lkL1aqZpuxLEWUpn0YDZqA7sYg75vLMFj5yFGO28EVODCobHZgC+B+l1HYAfoY4tnQSwOMBHIuYEfYtAKCUWoJYI12O2Ou/S5KKKuUCrfU/8g5Wq9ewaEl2E7HMJvnlZ3GXrgYLCG+yVTDPvVDtsCE3/tOdawuzy2XppNybTO2nhv6PZCsB2XaNUQ7a2y4XbBlHgI8bs5FuTV1tNsScJTVg5uwz/gil3M8vRZolzEubMjAbayIiuqQWmPQWy+tkZm28aWexwTLCgqWJSoA1Qe4+xxzN509sxG0POUpEbMTGXMEIUeLXJoDaBWWTVgr4Y4uNqBxlwo6gYAAsFAPCv2qZLRa55WmkCWJQ2RjB9BwAxwM4DrH3XiMG1c8jzs2/NRm3BYCdktcnetY6GEAumCplf7nyxjUXOGN4kjeJ7Dc3CmOSYmAphbJUBSI37DLTSZs4to5E5QDCg2mElZEGOBMPo1GzSYNdc4IBXp8zg1UnTakLxVasbmnVroOwQZyGeUANZBowfdiw8hkAtI6Pw2zAHU+pGRO0bz+ITXYcj41kefbzRCuet4hS5pL/mcfcOObmSO49kIEtMxfMr3OddQDPKGIpnb0o+15ZxhFrY6YMKebcbBvwvNNmPbwXN53+icUPYc1Ua/1NxGmjoXErkBegWVCUUpaGZR2DbNUNWMobQo5j2Uypc4VkPcn5Vn2ktDiYCHKXNyHJTDJgrT1miV7q0OEedXYcJqkTzlMemuXm80qjbk0lRo/W8NiAze8WsgEzW7JV9M5UNCXVR63KC3UXoFn23ATnOcHiRfEAqSGzhA2mDbNSMyyEDcjswdIGzNI8GVOVNDcYMJaUgMwEIa8hA8pdjw3YvGb9jBwlZBcux05FnMM5jFVlZaMD0/UtWmsKmoAI2rdsf+4PIgPr2VosxdQCW+2CrQ4AcJrvb6WYuoxV8uZg5CgyH9oIC6a3A/BdUGYiL/RQ1VGmFRoTg88EwQDarBlid2dasVUzKelnsZhApi0zpvcG2cnI101RnbRGHIkTQhNnpglNjMSyiUVGZAUYXa0YAK32acDYsgELcHsgMVtYYJqmgbqgHK9pUj4DlQ6StX1miYxS0I2CsGOIxb3J2KlynHVlZeTBFNr27LKYUs3Y95V7QwDo95Akc8i2WtxwKdg23e0h03qB7Jwb4oYwN7EEUwk0GamJcGY06lYfANSt6AR3O9WL3HVCpNo8IoLPT89t3hw73wbM2iSYsvLPTEO2M4/c0JxmIJbTBLz7oikYoUqd2Hjl8zq1AQeYvJhjT97cTXJtsDA06xqbjlfodCeccQCwONFmWWQEy6KT/fNzLphSzlZPBdwH7ovZqRjYSrNECGyHKSMPpr1Ip44BwPYcpw4OkmJa92xxWQoqA2AJurKOuhGftmwkz5zAxsk1LUIVw8AuVBsrSymHvUdqHzJNNOVvJfn8Emhtflc3brMKow+rdMAcHIw8pQzPq7EXM/IUu05SPnlKg0RTsGwnqa3WiImhQV5bQfCsBI/4DiZafg2YcUYAQDdKqACltksiJ6S22yWOO5awwRipJCjPE35WA7yzom2GmChm1smyMh3gVxiKjMG01wsG7QfBUgbOk/AjVpYkBNp0HDE3sFLCvrhZaoLIMTHIdnmhm35faqjZPrI0T8sE0XbBOGhiIJSD0nljSj3bPJZuOikvz+Fq1L6wNUWcWjRbiWjArNZRk7TJsdOLJkRbMkfWY6LkKCw11NWUAXE9kSwkpinH7UZrFtEfyX9mF5bCbMRWW0FQLlpgEeBmi/m5TuzaHoKMPJhqHQ7KL2PvM5ogyyJiaadybL3rgq2vblTaL+5/uT47N5D+etrFfXm9VnwxN7oixzm5wBstl/xEvpYB1UZrY0Hs8WuXHIUBLCvP0W2K/uS3YrYyy+ssPmNGmMIAlocFFY2xDFUAbZIoB8ZUJUN4WAE6CbbMRJGXZSTbZeSE0XAtswTRdq3SOclLS/NXruIgLzcJ6mlb8lNIf4TM8TcYOzVJmKSWZN+VZQNOtFwJtp3AvV9GxmAK7YkJrSYsA4rZ9phG2QiYExgAWzcuIWFhGjDTdhkQA0DTMOATLgIf405qTiAOM98cA6wsYoHFZQIeopMkJZSxUzEglsdh5Ch2amh2vlHkmiXSCAwRYykBOEQLmI2TEQQmyN2NnWQxloDIfw9U+2wSpiqW+unLKJrI6fdFTqQpn1IrJooDC2drkqKOWktnHZK2tMnSiqPUzMXtxoPKyINpESmXzaSdfnYTSU0vHRcgPqZgK25mA6Jy+8eAM0QzaAMreTiQ85VzDJhaTramC7BSzENBW9s6F0zljZsywQsQnJyPwYDWuA+QZrcn8ktpyFpHUTshewnk3tfE90eZqNrFbuZQSiejB2QB76zAnHzNcuonSOaRfF0lpXOCgH8oMqJOQtPscLVkB2g54+T8+H+vPjwAlTLyYKqU6gvLYTYy18kjAZJlM1kaLgnWb5OQpFBef14GE8DjMhkYM22VBeUDGSCyFFSvBky03WxNbh5pEk19ooJDjdl4mVbMHGosoJ3ZdeN+fy0jpuECPMYyIhqwBN1MQx4sxtKAjiJar+xnKZ1MKwaAlsmzJ+Ycaapg2rDhdgUEwE66jrsyefaT5nwbLigDPMkjJ/mqtIzBVCkLSKjdrMcdOkaYw0dmfbC5NHyoQjqpFdJEtFkaTE9NDBxMmYbMMpyKmiCkFNWQrePIqz9ZXt5QRpjjzRcPnFYBEGCZJlKQWl0Aj6c0wCpBWVYgMCYI5pjzacAmLZOzU3GmKWYDZpyuLM2TXf++yIiMi9XVmuVvryxzRAKCMn63IPmJ1JpZHr7RpJktGMhC15hGPgwZeTAF+jVC5tF1wdYGOQkkyTiiRUoNVqYpZjd++XRSKSmdm3CaSHg2FzUDbR+Y1tokPXOemCBIeej6vAcETVsATFMPM+F+lXOoKYI43uQjhD0UWTSFZVawzA2mREx242ZmB840NUEC1qfn/aAMAHOLExvwrKvt2plF0gRhgtPdjCKb3EQ4TnNSOm2Albn78RzmoFVE6wWkvdcFZcbPyjRh2W/X8iLxwoR1ilUyGIaMwbRPwhR6Jvc+X5u1b91Y7AB6d04I5Jhmy9q0leUi1iSxymZOGRMDG1snZgIaYG+RluTPCbFgsUoIqd2YBM57w8zSdQQNoeFg8GguqemAmB1kyFjEtuykcKLPBGGA1y4MR6j8mIli3gVbltopX4dswMzh1hUmipC2WyPRFpkJgvgWRApoUa1YArB8EBtyFEZ+MgwZg6nWg3vwPSzpRtJA8pqrwQIZoDGKvR4xIcRrEs3XhAoJfbRGTBScUIV/B6mN2NK0XdCvWVlT/lAyq2QHSQOV0mo3nHHMHszIUbqESNtnlqhH+f1GmA2Y7TDkOAmSBuCtLCQStiW3qVEUhzyxLCMfmBqwlWTXbVKZU9p22yQX3mQSMa04Huuee0TMCTWy45KSsU+5UTVRm2u45lMwDZhVJQCA5tR88l9ktU2NNdOhSa+nrSc4s3/mgYPTHgh14XOSmyxgr7Xb3XMzYMrCi+x+N16SlXJO3nmPbXuni8Xr+YLgmWY6+0D+926AmYFyiERFzmE2YEYjyMCWViWQcZWe1NJ+8ZHLGLBliRRMw5Xt8rrOiiDy9EyTKWTZeJOxMsuoqLbrIzrJ03bl9c/arP7IdeAyUYrsEGWY3xA9UGMw7WnrAguBaVrJ0hOXmRdn6hMzRwJa0W23XTPeXUca8JlmGuJnNRKRzKMq+fi+kLIkCCINLZNji7JYxfP9vw9jsYrH1pz+UKlnBsDNAAAzgM6PfLBND0WFRTkY55uVuCC+13lSpdYAtKyRJq+NOWIDDpV7ScuRCxsvA2ATq+sDZeaEoxUIpOKQFOyTNm3NakRVlJEH0/6gfSbWzZqjrQI2GLD5WZuIP+yx47tAEgJltrbdbo7n2j9tICcmBPKQsQHW7W8Ic1SZWN3+OeHqBvJEiQki+YyWA1BuH2uuhttuE8pAocmxMLRWJ58ysGn4cYmG682OCyRi9H+GZJIzx3yXLAQNyB4ELMzMMjsQsGUON1sDLga2Ia3XJjBJtG/ieJNAzbRdq2x5QQ23iIzBtKcpDZ1PQhpjmrMd0FBDzhl+bHYT5YM3Ow8WGiUvOknUYYRlifnMCXlzvFyrBDjNeUr7cEgb5o698jdMWpfL812ac7PMBSb2sdV0xsXt/tTRkDmB2YWrFGhUnuOYIHppTkgz3YiTDeDcvkVLelv1tkhIGbMLz1rmBtcGbMLL5u7LxtmarccscTOGIiMPpkD4BpXCwMsS4jEPaaZVADj/HD2B2Xle9oANuFUnsZwSGFv5wJbaayMXQK1+8v1HnvzpomYLE1nhSxtm4W69XjGatlBMLisBY7UlwOtzzGVcrE2njYWjyfYmccQws4ScE6qQW5MMZwkdgPQJmFBeFscr26WNNw31Im0SyOdETj0LQzO/vWXjJUkXFpPUfFdUlRtMxmBaUqp4/s0U39beeNw1AWpZgiQI5Ok41ywhhWU7ybVtu7F77jWSysdCxSQ+s3IvIdNCSmbtAfooBc58s0Wesw4AeslntxVYYhemRChSKzNhc9z+aY4pv8uUs5WAshwrqf6YjZdpwEVtvABoNQIamkY1W9cEYZktGMGOLPVjaAgJl4NV9oWYG7rE8bZkPsuuYlEQEkxlxMOgMgbTPglpf0XBlNoIqW1UHruYo0qeRxmHlxk7P5u1Ma2YV0EtroGx8822zXKEBADXtBBydLGoAqatsjaZGmokRP8X0oCZA6QjS23U3WOGuFaNsN/ElwLMMt0MwFqZbFYmUNMaB2TB7UyDBfLLxjDHG8C1XQO8E+Qa8Ema1Ua0XkawI18zDXgYMvJgGqpY2S9M86ki3PlSc/othnsCxpaGm2p//JjUvppodRE4aGRzXWdGyJzAHNHBKAULSMxYqcG6cZ0sFjeUzssfTO5W2648KwLra11rLiAA2PoEWb8BTgm2pt9ylDhnjpQKUYrPcZrHUuYrHZ5WoZUhZWtdE4MEW0P7Vw+ZGEgRReaka/bcB4aX/6HuasDp8cRDmpkbbC6N4vwGIRl5MGXEtUWkaKZUzgrZyLQ2Dcse8cV/snMKPRgKxoK2A4BHvN9F4z992pQRrhX7zsckO2Q3O9Nm6cyA84pVBrCC7XMKGtoVBNz5IYJrmUVEw30K5tRL4fHP7vcqA95r5He0yiQnmqtVvypAdGLaJf9qWtBQALlpC1WzDdp4SZQE45EYhow8mEIPrmVKKeoksuYkP34oVMjHoN/fFhrHJMRyxc8nPwCfRQ3I7bzFYMSiDoijhR0nZEsuU8I5O8/41vB9f9QEEaiNFRHTASuCGDI3ZMdzw37kedj9/gd2/9g8YQQmoWoDzETEIh6k1tvMMTsAQpNuSdBuOucobcAhJ9ygMvJgqqFLqfp5jpLkndPGb2aSHECK1rE2OX/QbUpIQ8tzHIVALA/w5drxazcUKQMsDgB5LFj2uPyIBXY+eecYnxP5/gn4W2VaajFwMh4DL5g2/LZby/klAI1lDxnbYIhfVYpZRz702rPiGiSarbELyz6b9i9+LXlVmQacV+IF4GBriExCRRB9YDuojMFUh8uWSAlvC1wtM8vuKa61srG8LXsdujnocQI2YOrQSdmE8u2sIc5WX9VRIyHN1PQzwGNab8gxF8qkYhEP7NgsukCer5Su0LaMWHymCYiygoW+kt4pR4Nl79VOG6PwC5GSsPPUIXtvaMdVJ7+Z+f49/KusBMzEdELbRxxrQAa8E0TDHYaMPJj2E52EM46K2Uq5xujRsMg2P6+tquRps96wLeLUCt1k2Tr5EQ01i3fADRsy0vWQqJiHIA/18oNzv7CIhryY3P5jZv3FfnOfEyhrlHZLA+quw8z3vWT8rB2njWm9AFBv+fPjfR5v1s8KFUox61vJGwWZ7xmwSgCen0o0f8E0xSoL+MB2UBl5MNXadhhI4YX0GEAUy6n32TLp9rJgaFUVA3rIVMG33yGgYJ+bhTHlx23KdNyiab40PKxgeJGcH9JMmUMtpAGHMt1CoJ1mTVlUjPmmmTzbrZwrkyFSbZZ4un3VYc19Ix1mhn3KAktaOYDwP5BqAyGtWArfubm/KeNNHYaMwRS6JJiGYkHdi7ZcOJC9TkjKZEiFqgTkrRNy4vToQ0Y8PMw20xNRwImIY2HebYB/byxu08z3MQQ1SHXMFBg9pojCkQiEv9XyMNNaX9x77p4jTw4w0Q0+223aRiJFmG2WmRgA7hzrLiFsTzK+d47xprrOsTwiE9keamMyK9JNQ4xuZWTkwRR937t14wa39K7kxYL6gdi9cYtHGLjb8zLB/1WEz8+PmzX9MgaQaljkRrBAMCLfb4A7M83IAgdlLm42kxSmUTJNmgGwpeG23WymSLzudv12YV+cb8i0IFqdOfYDwQVyqXEyByBNZiCKRV2WCWf2WlMZQGiOVqHC5HeR2qxp85kdsge2688YhozBFDmaD7kozb1cJa5P/m42qW1ysxPu0qC2ScAldB5Ftd54bBUzgpvtlGqpDdnm3nBMo7G0KrItywNQX5u1TWyTtgoS2mYq4lQxYgEsydNvEDuqr9RMXi2wcNaa28ay0wCgXrBmGav8IMdlZb5dx1uPzAVkGRZhtqBMUq4GLPtDNt4yMvJgqns6J6XMvTmK3nChJ560DUZpm3vj+Z1WxO4ZKIaWtg2ouYZCkVKtLrSOZQd0wTYUW5nNdberKmAu4Dbe/OOEbryI/Faq4DbSqwEbBigSTO8z8RgHC9WKvZVrSfYRyZoKCXeouWtKmZhyowIoMxmx3YaSJljEgilS2N8/qIw8mOZJceAsr6WG0knZdlauwxTSdDvrGcdshmxOyNHFGO1CaaBMwgxdzJbpzpckK3lhbtJsw0tpyBhMdx0JjAxYWWxwUc0n8owzAM22uKxUMyAJVdzog0bXA6Ys3ZTwP4QeDowYR0quuUFMUcnDVUIvcwYyG64E9O6EC8BWmfYxmA5PtPaDYZ72V8ZwXTS7hN3A8mYMXchmrG9c3jmXi4FVyXF8MaPFvhseXlTiPChXa/yfarA1ocEy51WJGEt2E9YK2tjLpIPmPdC9JWAI2BqRYUN23KaJ6XUB1pc2nMfD64+cSEDSoyH3t5VzsPo13Ph1EjK2xA0ZG4aMPJgCfsCqApyhNVl/nlg3k7h/2QWcakaemzoiYJvWgPLE+vHPnlzosuyvOLdeDjBbGhTRIq3AeGqicOMtQ6FRrKBhUGtOPqNQei0zgQkWt36fAAAPyz6X/mbiM9hxm+azk+/XU6DOgGkkzAkmm8kqUBeINEjjkj3x0SzWmdlzs2s0EAljPbj9Gi6QablV0q2LyBhMoe0fntlJ5ej0QnbbgOwiCK45oAmhm5De8nRTuSUsCDSeB4bOSR6oogHb46o7bAB5E+bbijnJR7H4Ql+ID4ubNeJzaBqhWq1XM3UBuhd4EKTXKLnGogDZDUsDZTXugUzLZeYGX25+XsgZc6j5bLx5AMyoH601AyXXq8rIg6nu9dujijlxfNekAU77JhoOkYq8OULaSXZktqVkqzNQzr4PVok0tM0MSYiLwAjL7ZZjQwBctJpAuE/emMl518j3W3e1ISD/wRXMJiNea1+/WUsJGkIGsDziwQ0rkt9/x5PeacSAqC8NlD2A82zAPq2YMlqR9OOiADwMGXkwBbS9RQrGS4ZkWMBZNMUuO7coYHM1Qrf5nvM2N5/FwWm0Ve+c/PPMxtFMbtHvgo+WAFx3+w34a6l9pwDrMWVUCEmj66RzipkQrLmBOSFNWgJnLQVOdwcix4EExLPrxcq9D6SBsociy7lnwhipGvLY9Uj0mxjXrC3kZAtpu4PKGEy13y6ZNTHPOv8RjFZiXZRDTFkzwp6oRW2zNNXPp2nXczTt4ByhNQfyr81YqYmY8/RtTNk21EiDfOchswTTjEJOtkqMYcTMIj93KMQtL8tLzg85uljYELs2QjZg+3eOz60T+bIK/SaiDmnzpXs2Ug2YmSWUMy7uNwDMzQCDysiDaT83dBXPu7VtIwxRldicCnKchuaEwnlCUuXcQyTXeeLL6WZiTCpMI2c23qBdWAB+BrBajHO1XfuYoQfGcOxz1EwgtF2jxNaIZmppzVbsajxfmryMFlvz/CbmVRlavzwnKZ3pCV1iJgj2UI1a7r3Q8YDtoDLyYAqtKcFCSOztNdnuFLW9wnMRBOIci56bD1jTsYQykK85mG2paBC8/N6qBMkbybPNue3Dtf2F1maiPeem6M7APV5RgK2TFFEg02zrpMqC7/5gVQDyNFzr3BhRCQFlHVBKyoT0Mc11THQyRNHaTi9jUtze55sf/3iR1eba/vLmAvxpPgjoyrFFYySBwSMR8iRM4VZQU5ahWoGIBfb7pmTKAc2Hg6rHNEC2uFzDkmv6nX0hAGbifSgmaMvmNlougMavjRkggxGW5hkyHdDvIPCQZ5p2nnlDiv1d5t/7ZWTkwRTIfsxzr3gvVq+9awOfzViqyGabbI0XHvCBoZkl0pvZGpfv6TZAJe3DVqlu4jAzACC3m3Knk4XauWYl6eizAJymtboaLtekCdgK55eV2EDCtjLglDZgkaVkHlIhzdUcw/uQL282MsIUkGHIGEy1Ti+G1WvvqlxgbywbVkyVWb7tKw+woTTDvFCukGmAkuAEjheyDYY0YOZks3dKzKFJwszkuARkrZTPQNhXM40OyTethcwFilSfzYti8B1nTHQyRNH93vyxPGjF660PkppU//1p7C/ZpgP5jrCQ7a+KDZjZA8uYLUIcAAxs2TFZrG1zKmvTZOsfAl22pS8aS1vGyVlGRh5Mx/LQER3pSiFjeTZxtiX3Seg4PbF59R3PJ8zrzMwBobWY2UEKi+llUQ7W/ABoh9qNo8w2TyTfkSiRVSWWlpkT5FHqBTPhisjIg6nWeqg0XGPZsFJl22aASBN7oq2VZXN6ZJsZcoDkZa35QthMu6wKmp1PvjbLNLBQ1VAmvjl5sZ4NQhkY9/u1c6nVmle+Bxi7Z0NxtXlptsOQkQfTOGh/bCddCFFK4fjjj8eZZ565Xo7Xi3oeLdNv3wSGZzfLAEJEahB7bSiRgkmI/4FJt81aOWeEjwIQ8Gum5pwY16o8X5upytVm021+iYgSasLIecDFr+PjMHvrMGTkwTSkmd5444143/vehz/84Q/4+9//jk6ngx133BFHHHEE/v3f/x3bbbedtdbXv/51/OAHP8Dvf/97/P3vf8eWW26JvffeG+9617uw3377rY+PNNKSn7XDbWn5TpPBtBgW81smkSLTpsT5Fjy29Fqz8LBQiBaTKtlmNE2UJAxI0GXHC9X8YmFdchdvYmxltlheGFlZGYNpQDO97bbbsGrVKjznOc/B9ttvj0ajgauvvhqnn346vvGNb+Cqq67C1ltvDQCYn5/Hcccdh7333hvHHnssdtppJ6xatQqf+9zn8MQnPhFf+cpX8JKXvGR9fbSx9ImfMzRHKxviriWUocaEk1BXPydrLlunQqJElUgE5rTibfkxu1UAeKFk5MEUQC7j+6GHHopDDz3UaT/ggANwzDHH4Mwzz8Tb3vY2AECj0cDPf/5zHHjggdbYV77yldhtt93wlre8BS960YuGmg88FluKpwMXs0H6eDnz1gmtGbJ1MrCtWf3V04K9nBIDRTS4bdZxJB8AKVRIqz2QNkZmTc/HY5bg5zY8f8n4ru4vT1pQli1bBgBYvXp12tZoNBwgBYBtttkGBx54IO68807ceeedwbX/9re/4WUvexmWLVuGiYkJbL311njSk56Es846Kx3T6/XwwQ9+EAcccAC23XZbtFot7Ljjjnjta1+Le+65x1pvxYoVUErh5JNPxje/+U3svffemJqawqMe9Sh8+ctfBgDceuuteN7znofNN98cS5YswUte8hKsXbvWWueEE06AUgp33XUXXvrSl2KLLbbAokWLcOihh+LKK68s/N1deOGFeOpTn4qlS5dicnISe+65Jz73uc854371q1/hGc94BrbddltMTk7i4Q9/OI444gj85je/oet2ZruI2hGidoRe1Mv9CwkbF1pHR9rRJIses1ZX4q/m/Km6Sv9q5C8kZp1y34HO/cuTbjvK/WvPdtO/+XVtzK9rY/a++fRv5t45zNw7Z7U9cO9s+rfurhnnb/a+OczeN4eZe2fF3xxdS/4NS8aaKQCtw0+nubk5rFu3DnNzc7juuuvw9re/HQBwxBFHFDrGbbfdhlarhaVLl+aO63a7OPzww3H77bfjda97HXbeeWfcd999+NOf/oRf/OIXOP744wEA7XYbH/3oR/Hc5z4Xz372s7Fo0SL87ne/wxe/+EX88pe/xBVXXIFWq2Wt/YMf/ACf+9zn8LrXvQ6bb745vvjFL+JlL3sZWq0W3vnOd+KQQw7Bhz70Ifzud7/Dl770JUxOTuKMM85wzvHpT386Nt98c5x88sm444478OlPfxoHHHAAfv3rX2P33XfP/Xynn346XvOa12D//ffHu971LixatAgXXHABXvva1+Lmm2/GRz/6UQCxrfrwww/Htttui3/7t3/DNttsgzvuuAOXXXYZ/vjHP2L//fd31q5iV7TmFyRdBoqn7FrgOkAUjmV7Tc6TRR8A+ZpeuWO6GU5l5/rms5LqVhvh0bVqa5H+RkRiXEuEbQ0qIw+mWutCNerPOOMMnHjiien75cuX42tf+xqe8pSnBOeef/75uPzyy3HcccdhcnIyd+x1112HG2+8ER/+8IdT8wGTiYkJrFq1ClNTWfTza17zGjzpSU/CK17xCnz3u9/FMcccY825/vrrcd1116Va9Qte8ALssMMOOO644/Df//3fePOb35yus3r1anzlK1/Bxz/+cSxevNhaZ9myZfj2t7+dZh0dffTReMITnoC3vvWt+PGPf+w951WrVuGNb3wjjj32WJx99tlp++te9zr827/9Gz72sY/hNa95DR75yEfiJz/5CWZmZnDOOedg3333zf3OjHQEx4KPOo9JascTbcEKBBUAhtkWM898/tyivABA9jlkf92YCzyebMOXyglVstchswcXli4qgJFVBDAZUOIzMCpM+TubMitSmPOrDDlKGRlv86ERRR1EUT7hwVFHHYULLrgA3/nOd3DSSSdh6dKluOuucB7/TTfdhOOOOw4Pf/jDceqppwbHb7rppgCAiy++ONckoJRKgTSKIqxZswZ33303DjnkEADAb3/7W/oZDJACwFZbbYVddtkFtVoNr3/9662xT3nKU9DpdLBixQpnnbe97W0pkALA4x//eBx++OG48MILsW7dOu85f+tb38L8/Dxe/vKX4+6777b+jjzySPR6PVx00UXW93Deeedhbm7Ou6aUbruX/nVmu7l/xhwQBbaj8k9ucU2bFNOnxZ99fu46Ubvn/Om+NXSkS23PM3NAZibo7/P91Vu13L9Gq57+MXMD/8vOQ843f/WcP1WvpX9M5O/I/qQ5gf3241LPQxStAa3DF+j222+P7bffHkAMSs997nPxhCc8AbOzs/iP//gPOueWW27BoYceCqUUfvSjH2GrrbYKHmfZsmV417vehVNOOQXbbbcd9t57bxx66KF4/vOfjyc84QnW2G9+85s49dRTceWVV6LTsR8G0pZr5BGPeITTttlmm2G77bbDxMSE0w7Asb8CwK677uq0Pfaxj8VPf/pTrFy5Ervtthv9bNdffz0A4LDDDqP9APCPf/wDAHDsscfia1/7Gj70oQ/htNNOw/7774+nPe1pOPbYY60HghSm4QDh+EWTeRMaFwoKz/qLr8OdWkQ7zF3RlhCTVdHzYBIyhTCRK5tzq4tzzIsPtQsWugTaMmuKAS5zYIXC4qrKyIOp0UzLyp577ol99tkHn/3sZymYrlixAgcffDDWrVuHiy66CHvssUfhtT/wgQ/gZS97GX74wx/iF7/4Bc444wx89KMfxdve9jZ8+MMfBgCce+65eMELXoB9990Xn/jEJ7DDDjtgcnISURTh6U9/OjVd+FLn8lLqihK/FBlnxnzlK1+x4nOlGMCfmJjABRdcgMsvvxw/+clPcOmll+Kkk07CySefjLPPPhvPec5z6HwORPnbzFRY2ZfAzcZLd3Di8FDsa74Uh1MzkgGfHTaUDz50bQJofBz/3GXBq0xtrKKyUNv8MZgiPzQqT2ZnZ3Hvvfc67StXrsTBBx+M++67DxdeeCH22Wef0ms/4hGPwIknnogTTzwRc3NzeNrTnoaPfOQjeMtb3oKtt94aX/3qVzE5OYmLL74Y09PT6bwbbrih0mcpI9dff73jALr++utRr9e9WiMAPPrRjwYAbLnllrnaqZR99903tZn+7W9/wz777IN3v/vdXjCtomnkES/7gIBpRnTtoJaab5vNxg1GjMzWKTrfP84Nt2IhWDXyrC6aMFDFZzdMJqgyMvJgqnW+ZnrHHXdg2223ddovvvhiXHPNNTjooIOs9pUrV+Kggw7C6tWrccEFF+Dxj398qfO57777MD09jWazmbZNTk5i1113xaWXXorVq1dj6623Rr1eh1LKehBorfGBD3yg1PGqyEc+8hHLAfWHP/wBF154IQ477DDHWSXlmGOOwTvf+U685z3vwUEHHWQ5z4D4s09OTmJiYgJ33303ttxyS6t/++23x1ZbbUUfYEaGldFS1CMeYsBn2TZFHWIhGeYWlXERGPHl8NfJg6JZz4eUvCiIQekMF0rjLCojD6aARi/Hlfra174Wq1atwiGHHIJly5Zhbm4OV1xxBb7xjW9gyZIlllNp7dq1OPjgg7FixQqceOKJuPHGG3HjjTda6x1++OHYZpttvMe7+OKL8apXvQrPfe5zscsuu2Dx4sW44oorcMYZZ2C//fbDLrvsAgB43vOeh29/+9s45JBD8NKXvhSdTgff/e53MTMzM+D3EZaVK1fiaU97Gp71rGdh1apV+PSnP42pqak0rMkn22+/Pf7nf/4Hr3jFK7DrrrviuOOOw7Jly3DXXXfh6quvxne/+11cd911WL58OT7wgQ/gpz/9Kf7lX/4FO+20E7TW+P73v48bbrjBG+Wg6jVPkLZK+4347Kt5wuaXAe8GyfThxykPtqHg9BDRSf85SmG593KtEGFKqFBh3lyrlLOoKmraZcHCtDqpLAlNyjqziqXDkDGYIt8B9cIXvhBnnXUWvvrVr+Kuu+6CUgrLli3Dq1/9avz7v/87dtxxx3TsPffcg1tuuQUA8KlPfYqud/HFF+eC6V577YWjjz4aP//5z/H1r38dURRhxx13xDvf+U685S1vSccde+yxWLt2LU477TS89a1vxWabbYYjjzwS//Vf/4Utttii7FdQSn784x/jzW9+M97znvdgdnYW+++/Pz760Y9izz33DM7913/9V+y888747//+b3z+85/HmjVrsOWWW2KXXXbB+9///nQXcNRRR2HVqlX45je/iX/84x+YmprCox/9aHzhC1/Ay1/+crq2L4CdaYS03HIgVtOSCtRtrBY83xYXA9My1VaNlCGZNuID0+ZU02lj4CRBMG1rFGtrTTRpf50ApzlOq5XBmgTODGwFwA4RTNWoM8svaWytH7/pcwEAl9z7uTHTfo6ccMIJOOusszbK70gpheOf9In0fZggo5gG5etn6xTddoeKuDHt0E6lrDltLK+dgZNVBpn1E61NHkfOmZhqOW2sNn2rlQFi2jbRyJ1TTwCvLoCvKfoNCLYmG06/XFt+lw3zMJNrNmrY/uFLr9Ba/5NzkiVlrJlWTCcdy8YnizbPbLAhxnimobEAbymtKfd2kcCYbj0tTS07ZrcTm5OYpmZtVyU4mXMTbc0ELCytTLw22pwNWGYdV1MDOHiZc5LamwQ0832F2ppNF/Sbjfy2Rvqbie9FPlCS5VU3M2up7gPx/17WVutkKdEqmnHm4IE1GJaMwRTrj1VmLAsr05tn2WW8fDO3bxoACAEjAy9uxxM3veiPEjCVban2J+YwELS0reQ4TXm+Erxafg2tLr4XqdWZdgamdQvQlDvH+o7itmZTALBcUyUVDCSgRXFShgE7AKi1Z6w+AFC9LI9edWLghFxnbk38v5O1adMGAO0YWLXo786K/gFl5MFUKaAe8ECO5cEhO+66TQo+zQn3N5XbTakJGuCVtjbmzJDgZYCEAZLUcJvMXthyNcJBNTk5x7TXayLeNdHQVCQAqZsldigDaAKwUpDrigy0GUF+k4ATxJp6fq3dB1jg1kvArTubZcp127Px/7lsTnd+Npm6JltGzGnPxxE47U62s5xP6kVF3cwH0hH9XZMI0BMsVuOCesMUhXrdtemMxZUzzzxzvbHmV5Httt8yBcGJSffSbhCNEMgAjWl3UpNjIFnEJmdE1dw2M0eCYaORnVsKcskWFgBUz7SJLe6s0OC6Meik2hsAzCfAKej39fwa0Z8AmdT0EhDsWZqcALSZ++L+bgamBvCiBCD7+9sPxHM6HVH+OQG0+fmszYDc7Fz2QJDAaeZLYJxvJ2DpwUdf+7Bk5MG0Xm9gk01icmfcsWHPZSyDyb4H7oRGAkotaQ80INZ0t7AAUEcSZ9wTRCnG/qbbok2AF9maplqfBKR1a7LXUbyWnrk7a2u7mlwktp5RoqG15zIQM+AkNbWeAMl2Yge02ubdWOpuJMFJkzaj6bnaneyXgGb6fQEyPW20w6wtj943NE6aGCZaiSNLtk24DztpgogffLS+S2l50IOpUqoG4N8AvBrAcgB3AfgmgJO01g/kTAUATCxq4ZFP3iF+8+cFO82xrAfZYe15mV1M2sqMZiXatNiattfGSQCRAB+z5ex1RJvQtqLEpheJfqONSa1LalNG5ixtK6HTE6DR7rgamgQs81KCnBJAk0c1URdar4wKYs4m89JyjsnQqBxHmqVpE/aqiQlpokgcaq3MgVifiLP66qKtOZUlhDQmlzhttUYcXVCbXJqd0ORm2et63K8mlmRtjWngY69wPkcVedCDKYDTALwRwHcAnApg1+T9Pkqpw3SAxaQ11cTyx8axjVttuZ3FhjSWB4/suM0mWHflOejOxiBoA1+i3QnPrRaJGmYrKbUgZn+T20QDZD0RJtZN2qQdrkf2llK7M2Nr4rqTa5pzChVnqENqWy6gGTyUIGaBXGJ6aDXy17HAdDIGMiVibuutaasPAOoTGSDWGjGhTmvRptmaCTCiJUCuOeW0KQmMBjBFv67HDkjdyI7da4o1a7E5T9cm++YMB0wf1HGmSqndAFwN4Dta6+eK9hMBfBLAi7XWZ/vmA8Cee+6jf3rBJel7+RRuJd5f5sGs9bKb1d7+JeEXZMsoVQbVFSEbZmxHejjbbluXeCmJt1Ia8qVm1Zkz9qxsHWrj6sw7cywA6Pq3hADXptg2kjkC2HGk9Mj16gMiZ24g6Sm0jWQB6SHtrkE84VKLbCVANdHizqQaMVEYoKo1M6avhgCvRgJezemlWVui4TUXZW1oiHReo60JwFKmn2h3AKCn4+QTrTKfg25MW/8BG7wMoEmQ6+ZcTx3xMOt2ek6/nNOej/lMJTVip5O9Nu3yARlFPRx8+M7jOFMAL0Qc2/TxvvYvAPgvAC8BkAumLTWHrbtZyQ3p7cSaNfF/CWgkvMLyXBpDfiS2h4kNTEfyh3W3jNLGZbyZUoNi3s72fHa+c7Px2HZXApLr2ZSAY4z+zO4FSGDMPqIZKpWubgCouj0GRAwYQ3Oy18aP06i568h49DqxlbGtZ0sCVjNfKzOAaWt3bpvZegIZyBntDMiAUYKc1OpUwhLSENtZZbQxsQ4msvmqmQCZ3O4mc/REphGiLjW0eE5PgmDdAOMi0ZYdc74Tf07JT2CunY5wJrH+SCgG1JmUEH0zMJTtVpsBS5Eq3BH9xm7c7YqqrUP0Sj3YNdOfADgMwLTWer6v7zIAO2utc0lElSJ3dAFZvlThQwe3nPZuBJx0SRsr7qv2vZ5+RHyxdvrA6exrOrjstmrsVu94UhPLNhVAkby85NYIX73aZScvIq/Yp44jHiWM+8maf7m3hzdfUG3N5+zRxPufkd24ErB2+aCf3CRP9lq2CL885QAANkg1phZj3xO/hz/8xeVrLSK9P/9v/EJuTVUdr3rHx3HGOT+qtOavf/5jPG6fPW3wqjXxxS9+EW94w4k5M/1yyikfw4tefIKjyV1zzR/xvKOLMXf1yxFPfz7e/G/vT4GoKwDviKPyy9b4ZNmOu+B97/xS+r7djq+hXq+HD/73q3DrbTdVWvd9//7t9LXRbKN2hB/+/HRcdd3PTNdYMwXwMAB39wNpIrcDeJJSqqW1Ho67Tki7C9xyT6LRiG+xUdNBLS1PNp/WyTpI1o6PsWTCNyMsT9x9Gns8rIF6Iz5RY7S/99f3A1eHqwUw2eeJ++DZR4nrL9GGrrjxH8AFX6+05ha7HYJd3/DWrMHYwFQT+KBb86mI1DZ7FOpHnQsAaIsfZqbbQ7ToSgDVwPQvtbhibWcmAxLd01jTqc6LcM0Nc+j0ZhBFmZc+6vbwlxurPUgA4K833oXfXHwz5mbtW+CWlSsrr3nPnffjqt/enL5vt8vzAffL/Gwbf/7T32if2b5XkbtuzmJpo8QO3ot6mF87dEh40IPpNABfecE5Mcb65pRSrwLwqkEOvMXSFl72nJi7s9/jeOZNV+K2tcFAAirPedO/xy+S7ZbxPJ77/m8AN/+q0prbHv1J7LjXrpmBPvm/WH0D+NZJldacf9RxuGeff03fG3PAve0rAVQD09WdLXHlPx4j1ky0qQFKS9x/fxsX/CAO05Dbu24nwv1ripVDYXLhd64C0Gce6Ua4fUU1cAaAKy77M1bdHNme+0jjputur7zm326+E1dNZFqd2XLfcfeqyms+sGYOt91w51B5Q7tzXdz1lwz4JO9qZ646mM7c6/7GvUgj6t/6DUEe7GA6A2BrT9+kGGOJ1vp0AKcD1bf59S13xaKXXwYA6Eq7ZKShP34AgKuqLIubtn5TvGaf/We1+i2AamB65c1LMFNfmtpPo258cd54c/UL6tqrVuFH01en7w1Qrbi12nYMAG675W787PtXpe/ZNrKsPHD/LH7102sA2KTBvaiHmbXVwfTaX97irAkA993pr4EVklXX3Y3O36attl6ksXrV/ZXXvH/VA7gD9zgkLGvWVl+zPdPBfbdX/5xMepG2yi5LisRBQNtXynkhwHTkbaaPfuRu+qMfynxUkmzZ3MT9Gk1/m+WVpv09a27/nLRfzkkdP9ybaS42Rk7s0+TMRSmf+pzwOP9C7uUcu8wcxh7P5/LjhGoyZWsWGxcqkVGUA7VMaeSqVR7KSi0QW5VHXTjwsYNVBIp9X1U4aIvI/177trHNFMDvADwVwL4AfmEalVKTAPYGcGlogdnZNq7/04r0PQM8+WObaoY+QMoDLB9IMaBh60ihBcfo2vlgmbd2SMpc3AsBXkXPsyhgaT1YpcqFAMYixR77RSkXBE0giQ9UTb9SIgwiuReqADFbGygP0FUAtMzDbJjyYAfT/wXwTgBvggBTAK9EbCsNGu9mVs/iynNvpH3s5mA3HB8XAIJQofQhr1NkrTxhN2hIaqz4z1g2qIR+R/ab+eYYkLXAUrGsKDGfFC0cZvmVsusNE3gf1GCqtb5aKfUZAG9QSp0L4HxkGVCXIBBjCsQ159etK+40KKp9lAE5JoMAX0jkuVUBvKLAWmbtkPZTVqqA//qSKt/5oNdTduzQcYrPyRsrQVXeM+x3LlpUsIrZIaTZjks92/ImACsQe+efCeBuAJ9CnJsfRKRer4sHHlgdGvaQFXPRS42baRchYTdJGS0o22aW15y45N/ATAYF4IXUxOXa5jxDl7f8PGzs8L5rV8pcT0XtteFyLqx//T1UH/RgquNf7dTkr5KEnpxVpAogDSqDnXv5ucPdMga2h0M+jzLzh7XOsK+tkI13oa9B9nkGAUbZFppTtH6VfR4Ly7vxoAfTQUUphWazeET8INqL72Y0W7hBNZsNubUNnXsISNi5lwHjIucxKNgVBSffOlW2lPlb2/XDw+s776KfpziYugTY9jrFwNRX8nkMpgss9XoLm2++w0BrDNveV1WGbcgfVMrYuEKaStE1876DUF31KppNmTWL1nUvetOX+b0XoqZ8FXDKO4/Qd1W0pHQpDXdc6nl40pioY4vlSzf0aQxFzEUiPZSsfPGgc9i4YUmornuV8wgByaAgWXQuP075c18IR02V33IQIKoSbhWqd2/6WUkae5xy5gxDRh5MN9liEQ59MY/XZYwyxb35ApySH2+YDDW5xw7FZ27Ac1toKXqDB8EysE7eTeibW9TGSMdR8ODHyasFH/pcIT7fot+vPActrq2yderLfEZOcE12NxaYjjXTocnSpRN41vOzfHAIu5jWKvkvguk1nDYppjmPV1OO8/ZXADe2plwmL9utSiJcmey5okOD31uFiLFhmZLZjRk8dmBKCLxYN5vDMIHODYKpXJMAUcGvYFgk61WW8R07zRwfMDnDJyMPpmr+Xkz8RYSjSidDw6XYg+FzlOOY00M13H6PA0Ozu72oJ7bEXM089qHj5CFRYK71udj1HTy220+/qweZqDJPBHbj65y+0HFCQCLnkLEKgXMvs/76FvZ5hng+Iw+ms/fcjj+d9bb0vWVPSV7a2wJ3jQZzlJB1pMjjKOa1LthmrxkI3amzNfMvgdAxi44b1ueh65DPNei5FZVhfX9l5hvCcN/aekgB/oOsp3uc6WmQcwv/jsXgbNDfxCcjD6ZK2WzqUsxWW265jTmS1QPqby8qNVWdYqysDWpjlyr+gND2O7Rmle8wb4rfzlf+gZLX73t4hh4u2dqDPQgWCpSKSN6xyzykh/kZRh5MW1OLsOOeGfGwfHKapyt7mlrjooi2GwmlAg5bk6gi8hzkBZZ3blXm+OYPS6rcHAs5h40rE09cVBOvAtT22EahObK/6M4hfOyFA+Vi39Wvh3KskQdTLH0kcOS30rdSyzEvldXmGrFl8TxjE1LSPmNee+xR3G7DbGUVbGBCcu1DQVtXCXsTtfOVt7UF7XN5x6PjStjHjG02NIfZcKscp4qUyHCi9vLQWgXt8bZtvJgdPGj7NuvI3za0thkrxxWaX43MvF9GHkxnZ7u44bqM6ISFTYTa6nU3/k2JvaXJvJGgLHeCZq2Q55Z7bMt7XIMe5MB1HtpW03uw4HkW9VQH1ymxdV9f1b2rRAMMSwaJLglFloSiSOyxRhnJn/9g5FkeeTBdc/c6nPulX9K+vIyKUBaFFWBs0tw8Qcd5cYW+eMi0PxCTGEyRDAWNFzRihr6DKvPTPvKw8q9TLEYzOGeAhARvOmkV22yFOcO2o/vA1BynTBhfXjxzKNa5cIy3JwFloWXkwXT2/llc85Prc8cwxh7/WKOF5hN3DMqUMxihxPBJIgZNVyx60VfJZgodI5S6WOU8yhy/7NrhcxvOcYrKoIBVhVM0LzEltN5CAezIg2mvFwUp+KqwBVVhQSq6jm8sm8PXHIzQo0oK3kJcwHlpk9Xo2vLXHhZIVSM8GQzcB025zZOFJhBhUrQuFAPdheApAMZgCq012u1Z8X7hgop9/JLVWOyL0tMNB9Tt+QvofV1PQfkLwXJVdO2y6xWRag/8hWXJomPXM/CuzxImIw+mgEK9nlGZFS1LIqUoAPvGVQHwiDxx+Q3pjpOVI6qAchQVi4vdWNi0qkiZXUKRuT4Z1oNpIR+Qw3y4FueOHc61s74KFgJjMEWj0cIWW2yfvpdfvgG5KOo482TsqARD9uOZsT7QZHGo4dpP5S+SogXjhkUqvDAF5jZ8TK5PFsI8MixZCDCt8iAYdtWDDVkCpl9GHkwXbTaJPZ+VEZ1EokxyWru+3SNt7jjZzkoay3VY9VK5pmnTniqoBqhCmrQN9MVAu8rFVkW7DoHt+i46uJAmnjLCzEGhEiQhCc0xOx0OYrxmGNsdMZFrFv0tipphiu/QFl5GHkwnpyew657L0vftdraFbc/HGmlnPmszte1Nn2yTr2XJaFPvvgwAmzY5jpWHlv3Z3OKg3d8XH4cDeNpWsGpraI49P8c767kBiz4Iqmj5Gw8AM1Appo0NqoENq9zLqMjIg+kmm07gaUftmr7vdASgGcDqum2djtBWBeAYcGsLAI66Zg4HU9NuxgEZGHfaLlDLfgn+pk2OizrufPkgMLF9bG3ZzsC2SzTpuF8nbS4oyzb2cGDgzcYVWTNvnO/h4c4pNg6o9pDJm+uTQTTxYZYOH2SLvb7KgK9PwB95MK3N/B1Lrj4la2hMi9cx3Z5qTGVtzWn7f98cPTkZv6hPZm21eB0t26x+Mid53VMZDaDc0hgAZ0DP2uw5Lqj4gJ49CExbl7TJ1/LY6Rx57J778JCgngJ9J+JzkrESQFPw78nj5K+T19/tSKDOB/LMNOM+XKUw8PcDPXs4+B88/Wu5x+EPJnbsbG4AgEt4zPPGho5T9Zj9Mo4zXSDpdebQviML2reIHJotty0BWNQF12ldFOQz7aJNJW2qIdokQJuxEqCbSb8E6pqIOqiZ83ABWE9NiHFZP5L5Pblmcgkw0AUyYLaAMQEfyZbVlfOTdpnRktqaCcDK16zfGkf65XHYOrrnPkQocBLt3PoMRONn4C7nWCBJdgFmfo88EGR70PQSAHUGwHmg65uTB+52W3mg5+OLr1NmvpFhAuvIg2mtOYXWFsuzhs5M9jrZovW682lT1I77dW+tGOayRlVhjwqx8FivEzYc1m8F7TOgl9RrBPytBwXTzs1YSZ4tNfqkX7cEkC9KgF6Jipry4WAeBOyBUZNavDimeTgI7d0AlgWwPVcrkw8MkwcuNXozP+q5bQAQReQ4OQ+EUH/ogSH7zcMhIkAt+9kuwH6IuCYK1s8eGIDQdomWz3Ydvn62djreY0bpkd80Oy+P09YH+r9ymivJyIMpWkuglh2cve8KME2AtS4BNmoDADRpi1/PW3PjwZEzTgI0A2AD0DYloLgou+KYBSWPpk1SlTGAttuSy8annZuxpF+JNgr0TReUQ7sACcAGYBlo20BN+ltsjgveQAbgPQK2FgBHBNQtbdcP/taaEWnzALBm/QTI2YPA4u41mikZZ83Rbr9Po+/lALA9zl0nBNoG3Jnmb80pYU4oIyMPprPRFG5s75e+l0TR9Yn4dbORtTUaymmz5hhSEyXCSQxAR3Npm+plYKqS9hrrt9pEvKsBawnkaZsA6m6W3QXDfs7AX7YJoGcPgpTn1XogrBGviUc9ctuKMuT7+C6zfvcyVqSsjN0WKCuTtpFxANXy0/WDD5l8s5CcrxsJgItrLH1QWHZ38SAwNHdWm/tAAXm4sHWkEhnS+FPy9BIavQHjyGqzxztzyAPDMGMxwLfmeHYOg8rIg+l99z6A75/92/R9ayK7mBqN+GJqTmRfUyvRXlqizYyT85utrK3ZjF83SFvcviRpWyra6mSceJ2Adr0lgH6xSs7HBXc5h/VL8FeRC/Sql4E6ElBXAuhrco4ZK8BfdZM2MS4I6gb8tdTYSb8E7xT8xXGYeUV62U2/eMDljvP0V3KJFE2QsPgWktcSyCXQszUNWPvG1cia6XHkQ0SAfl6/fKCQfgbaaApwNw8MGV8bemCkr+t8Ts3dyVj9A8rIg2l7tou/XfOP9H295YJXsE1oDQZMbYBtOG1NAtoMoCW4S4A2HKpNcm4+ADbtdalpG6BvSu1bvK5PJ8dbLPoN/V8G1M0JOUdZ5wgACjHwMaAGhNbdc9ssjVwCtO64bea1BF2do5EDGUgyoJYauQWsBMgjYnrRIvXWjA0BtKyfRIm2zfnKY7vDbFnrNjHQFWCaPhxCQG31N/Ln5IG2NAGZfl/hSqblFwR/n3Y+qIzBdLaNFX9Ymb5njEs1i+i5GLWeBFvTJpmIGqSfgbZk5JFzzFi7reYdB2QA3WgWa5Ov66Q/pJ03CGhLILceBEl/s5U5uur1Re7nscwricNNfEf1BODluHrNBX/zQJDtdckDWydtjCQcGfAFwd+81qSt13bbxHylWZvYorIHhQRi09bzADmbQxMgAg8UBv6WCcnldaAa/bBSPkPxrGp4EDjyYKp1D90u2d55pGiOsxxHvfRWv8uBasBFArBFSF0QgGtkfkjTtsCJgDZdp+Gee6itGdDEQ6BtAFNq4qbNAtO629YgWr41x6xTd9sAAcCEJLwunFa1WqYZGQCX1QSMFl9rug8EuaZVzdZo+RKoI2KGscrkMKAnAC7ZzAyAWwAqdwbJWLYL8GnsrJ9q7K6JpzC4SwkB/RBl5MFUqRoaIv6T5bLLNsOYVCbFcdDzyxMJ1EWZg8J8p8W0cx/ZNa1GENDOjVZdI/3SLiz787RzOq7pPsDidhfoDXhJjd2ak6Ox23NUbr9pk+NCD4IQ0Gf98iHT9K4t25mWz9pkuxJafmqD92j05pD0OKSkul1fTdj1e66Jx/RbWrx8OPTch0PcdhKGISMPphOLWthxrx3T951ZkQZqUkNJm5VnL+LozJNS0tRxUGZMVPlAbo81x8nWWYg88WHxdlYh0A6BP98FuFq+afNp3wzoTZsEauvzkH4D4IqsLY/PdguyjZl2Qg8r60GQOhrd78Bnzkm1agr07oPH7ldOv/3gEZ8tGSt3E4qZZsgDgz1wLLu8+Z1FTHTowVSlLIxPRh5Mm5NNbPeYLdP3Mqd+fl28PWEAK9vasx3R7+atDwuApTacpyGHmKJ8Y8v2F2UNKiNVqg2EtPN03OxwQNk6t4Iaub/fbWNmGjbHB9q837Wns/l2vwHgfI2e1RzzaedpvzTXkHVSoJY7FWLLt2uxmbU9GjsB02HWyxp5MN1k6TQOe/Y+6fs5AYztuRiwLICd6yTj2mJO9no+eS3bDBmJJBjpzEkwjl+HQNsiR0naQ6BtxQAmWiyj6PPxs+Zp0L452bh8oGdrgpBZl7Np+7VlnxlkkBIwvrHsmEUfFIOM6z9mNjbfNJOOo1qz+0Cw+902n93eiA/U+9epE83fd2xFzpc9HHwa/aAy8mA6NQHsvUcW9qNFWqTJTpEMUZ2krS2BTQT+mrGd+azfgLEF1AKgi4K21Z+0t9vZmmastfZ8MYDuEO1a9nOeVw9oM07XnsnA4WaJPLOFj1EpzxRSBsiraN8GyAYtP8NkIcuelFk7T8v3rTXYA8O1y/v68x4Evp1B/zhff1UZeTBVvTk07r8xaxBxZ40kw2RCZpq0YrDVU6KtIADbbS4At+dcEGSgK9slRZ8BaxuABYAnGvI86Wc8rkCmQdsacHK+FgC7/Uxr9tH25WnVEmAHqYQQAmUmYTt0PjjJtQ2ohEwvrF8CEqOxK2ovL2OaMWGsg5YtCYFy0TWHpbEPq5JEv4w8mEL3UJu7M3tfNJTC84NMkEyTNEhYZl40BQlIEg7UWyry0hNyDy2CjnVjs+w0k9zwLtOKRVu77QK4BHUDyhLkQlqzAXCfBjw3F4O1tAsbDbozz0E741p114yIeUOec0hrzquYAGTEGEW1aykyNIf359uvmZmFyaBlbAYhuy7K0u/vL3RoSwbR8gfVvqvKyIOprrXQm354+l7mzCNNpRSaDwt+lqDbXuscI91ISPubNcAY04uReMTt8dimaJtsxEHuekJQ7E27GnTXos7L15oNn6fVn7YJsCRaMwNoi+zaAluiiROtuUM0bUv7Jho904qZfVoSYDDtmvVz6jsfa5G/39a4XfTxlaLJ+oubNQabU+zYG1LKnM8wz33kwbTda+Lv3Uen71siprE5aYLC3TCPWi8jEFGCaUpFM8l/kRaZgrIL1HG7SYEU/fNmHZ5jrkgbzfYgqX4TjLBDasCMUUmaNRa7ZNcWTZ7Jv07AHeCatPXagDoBckmXZ1U4IBqyAXgJ7l3SJh8EmaadD9SWVp1o2qwqgbdqASlfw+qDMQCn5g+PycTM0QTIQ9UGGPhLKfog8GnKZWuODVoZYH3W9Rp5MF133xx+/bO/pO9lBs7EZCNpE0QnyevWpNsWv94k6d88bTNgbDFNTWavDYA3rRTIxC4mgVrSAyY57BZoJ/0WI5XUqruMaSp5KAiNWkl6PxMILbNLCEuTJSxHOo8xSbRbQG44ThuibYpwoFoPAtO2SIyL+6Nedj6SzNqUqomsNtdkIjV6A8BdAsqsTbZLpiI2Rz5kDJhLgE41/0B5GgbqPqDPqywQsnPz4pF8TkqTRx4YIfCXUpw0231g+PoHlZEH0067i7/dktlMZXxcqxV/PZKUZHKqZfXJNiADVpl3zgB4QoACm2MAuNXKgKIpgpFTgJ4sD8CyPzVlyHxxqQ0zAE6JQTzMTIyIo2PA2DWDxCcVfweUOo8RaQC59HVUu65x7dto0Fp815gyoJxp3BGyORExj6RlYSyKN2lSScCJgLJV6YDUBwu1WQBNQJsBcAhsIwbAhHOU9fsqBzAANp+DlXspUzMsVALGC9o3YCgy8mDanu3iliv/TvvyYt1YCqNsrzMwbbkACkiqPxe0JyddoLbWJBqy3SbnxzbTZmurtI1qzVPiteFvtThbA6aOVGsWGnL3gaRPAjDJLWcUfYyQA8j4W0l+tiI53cEgGMZ0xKoSyLFM0/aVmmkmYycnnX4b/InJpOZq2j2dnW9kgZdrHjH9Nvu+azuX6zCW/6K1wKrMYWVlyoB/Gn5HtHQ5xyGu/gWGIiMPplpryxnBJbvpQ+l/rD8vh1y2MwBmbExABrIW12rS7wNgo/mWMVs0yBwKwM0l2ZzGpsnxBEXfdJJ9AgKggHD2MQCWLEsFHYSMRalL2oAMjK1wqgqVDIh5Q1YTSKsMMIo4RdqAapq20abrbvSIbefOrxzQJdqfBOiMIZ+0ebTDFLQDlXiNpm6NC/SHysZ0CZCzUilVZeTBtN6sYXpzsZUraOjvimD5vPLCPgkFC6uc7BLAB9Buil2IISoF0xDZdYAgW2rdk4kJwzKZJGDdJG32eWyStjUnNkvOR2rK4iGVMC016gU1aQGQBqgBoUELLtWi1RGoJm2ZSdpuf0c8vPWa5Nj8ps4rFa18r/M4R33VBqoAfTKWAr0geoZQArIwwZbTJh8O6TqeagKsEGSo1hcrKyPNMIPKyIPp1KIJ7Lr/8vT9PMk4kllGaYhPIM2zisdWgrIZG6HnjKsqLM/biI83leV5V+Na9WvF8esEoIUtuplDtB2PdUHdaN8SyFmbBPJmcuM3RAHA1sSWSZ/YQcjPy0ra1P1ADmRmETvSwwVyRprNzCO2Zh8A9TwCbMCuWZZICuSM2i4gPlWBtufYy73gn0cEzaJVgMzeXneBfBgSBFOl1M+GdCyttT50SGsNTVoTDeywPLMhzovwmTmaZx9fyAx0Zb8VrpOTRy/bWRZRz+OYqFIHvVcwerpTd2+eMvnX3NTBmJuknTYxawQAmLEWhezPjPpOgnZeqRkJugyg2cOhQRyJQAa8dWFTbTbiVGYLqFsSjJPvkpSVsUGXAXTbnUPKz8TtbnieygNl+TpoMiHXnQTohHvB0hFD3KMhxv+0Lb8+mK++WBUpopkeNKRjDU+fHqJMTbew137bp++7NDjd9YqyIPVQv8zNN1lCcT/JDiKgHNKQQ6DNNOQeCX8Jhah028V+ShmKogjZhZQqpBlFyS7yqO9kP9WuPYxJeTZtZhKRc1gbK0kjz4mVorHbZKTHYufzhLTmxoRy2xrKmtvfn5pNLFCO26yIEO3ayYPVBPLs4UA17ZsBPSs1U1GKbvN/DODDAxznHQCeOsD8BZM6Othq4u70vZ4khb4s437sVZW12q2wlpyMIgbU8jXLKPKlbFYhR2FadRrQ7snNTzOgCtIMAvmgzeIU+9vTY7dd7aRoXGAZAgvGahQyheRR45Uhs2a8qKy+GC01QyoZyPa6pYm7dmxmPpEae1ZKxgVyALwOWVqeJrs/mk3JL7o0+e+CtiSeTunyWrLNrVDQoNUP0iZejcAC/zkAb8UwpCiY3qG1vqTqQZRSJ1Sdu/Ci7bCe0PCUykxsI0WN9pZpl0b3JKWzp7KLimUCdVhMYgCArZz4BPBY9o9stwHWaM35AMxy6kMAXDRnXrYXDQoHijv+QrZmBtohYWAbAmXmVOSlZhhA151+H9k1LUVDKgcwftAGAeC6xzxixkpNO6ta4PKeArysDCv0aF6zuXJOg31GyfxvAfRE0j8p5mQOz0GlCJj+EcCtAx7nbwD+NOAaCyK6NoFoOtvmB50DyVOt1hG2J0+NnHQO4ehsQdx4RgNmZW1FQoBe5ObmW1pz8tSXWnMItFmmjwRtE1oiTRR5aZxABtoSyOdTIHdTNuP1EyJu0s8IU2S7fOCwPPy8rBs5ZygB4M4cOP1lJE/D9pktjHCeUD4nj3Caadeyn0WM+DhQjaa9vsrGhB4YEvQHlSCYaq33CY0psMZJGFahlSFLFPWwdk6UU26K7UnisZXG/6IhM3J7oYlNyK426ZIf01tIuQCsJSib9EoxrkHy5/WEiE+cduMPixKhdEn2jxzLzBJMU5ZjZawhpSEkdmPZ1iGZPiwlM5Qzn5eVAww/Z15K0agNH2jnCdOe/WOHY7Pm/e46DKh94J9XBcBH/sxrdI1Zo4Ym83Nd3HRDZjNlcZB2wLox/osg9eamWb+pmCnSPFMvbs31yAI8OygYsG40ZKkJd+5L+mRqZ8GwFpGmOUEygWgsociZlwBtYghpznwj21ZZqZrJKVOibUJ+AnCgZw7AENFJSpAdyLMPAXlE7M9sflEgB8rksrsadCj9koE2BXr5oIwKXk9CQgBeVKsuurZPmw+VexlURh5M2/Nd3HLjP9L3ofLErLxwg4TUyLa8fP14zqLkvwToreM2y05EAFriniE6kQHpTGtmWjVjsQLS3HxFcu+VD7RNOws7kbn1LH0zkP0jARpJfKheJNMvE9CW2UFJ+JGcy0hPZAB3qn2LNkaE0iWaaxnzBwPtefYgKAjk8Tm7a4YYrdKA9hI8sHmgzkwmvn4mIe3crBlF8nw2bMBQZTBVSu0A4EAADwMw6Rmmtdbvr3qM9SG9nracL1LSbUPN3bKw7QOQb4D3eUXTmMZQGieJX7TBNgafhgANK+h8iuTUpwAraQRZpo8LwJSRCuA59QZsrdz6wN7UEJ2IJkp6QtinWGC2BNhmnQCw1KQnkjbJByv6TV58RMwbFsBGrlZNyVE85Nx5lII+btgUoANMU4ycO7I0aRf8g+QogYoKRTXt/j7fOmxsGe17mFIaTJVSDQCfBvAKZNd5v66skzYNYKMG01pdWTnvjJasTbZdVcTaXhBjOiuZ6wt/MV5VmulDgFq2U7PFhDBVEA3YejiY7J+mcsYBWf49owf0ZvqYoHIWa9gNZPpIIJ9bE/+XtdHN/1AmTyjDZgAgj9tNqqWbU+/lhk0C/Bl7FQNyALnsVV2iXQMZ0DMCElZlQY4Ntcn5WUUFF8iDjFUE1C0uAUZ+QqNDpPOxB/wcQ5EqmunJAF4FoAvgfAA3AVg3nNNZ/1Kv17DJprKGU/7TPI+tBhBeYNGW/uCee9nAA6vhLUG3bhnOTRiIC7YsVAXIwFYGXocAmGX1pG3NfBNEU5RmqdcTxioJwIKdyjj5KD2gpTUPAMAyQFuaJUz+vIzKMK87xSujpiJAOUgpSACYEnULMG3UXO7XSUHEjcSWrScFe1XdhOdJOzUBYGLWKGPqYFUWQvbptI2AMmOSAoqTcxc1fwxDqoDpcQAeAPBkrfVGGe5URiYmm9hp163T96FSG6GLJc9xwcp0AJw6LGPkEcXkRNZUUY8vNdCTOuayrU68nSFbMk3pJMHcPrsxy+ppJU6tRkukX5JceQnqjdT8oZw5LE8ekKYO6eAj3K9OsHdfmwFwll4p2yX5iSHnZpk66LNLm7b0QxCbNCC06oJEJrJfthnnowR3wUSFlrFPE8JuSVpCTCosfM+qZ0Y06RA3bBX6v047At6HoUgVMN0awEUPBSAFYpb7HXbIHD+McYb9oB0SvwlkJZ4tx0OgaF0eQ3soLCi0NZIachaXqZ1+uV0KFWcz4gsrMcBsleatuaEuzO4cihtkQeNynaJEJwzUJdFJ5hTMeBvqhL3KpGECQHORCUiXmTpiZ5FEczCbNM2tF/0D26zzgBzgZCbG0SiaWO0yKsxkAmRgHgJy5nyUAG2072kXqKG4w1LXppw2yQk7qFQB01uR7Uwf9KKgMdkSdlDxwxtMYSS6PpovlrmUF8IDeLzApI1pwyaFVI4t42RgWx+HPBd9Zov0O+CgnSdeAK67AJxnS5ZjrWiLHFszA2LZXsX+HDKJWHntxvzRkFp8/CCv14XNuuWCMQurs00ekpybsUq5FRVCRCe5jkTZzqosWJo2g4u12UtKWpIwSQnzBzWPMHpAn83a2Kc9YDuoVAHTbwB4vVJqsdb6QWsrlWJpAmKLVSPMNel1Lr85cUNpls+fBNFrMYnxMHY6+faqDiHCrULCwmxT89acYllIzPMrxzIN2QfavXkTG5nPfFVUeOyiJ/snJ9uGZeXIsQzIfTbrXJYrYhKR7eG2xelrs36dhNX52KkaqaPRzX+X5hElDP+57FUsJ17OIaBOKQUt7ZqQe1tmkLVOG4siHSZTlJQqYPohAIcB+KFS6pVa6z8P+ZzWq3Qj4P657ElmXWwNYk9MfgfGegMIMBbppqZNiUqJ7IvX0r5pblIR/K8Foa4Ba0a4YmnK0s5EANho0laG0zyxGwfiJRmA27n7+emknZwsJV8QfNkicL4gdyZmThXClFCePcvk8WXtmPZwWmQ+qIcqNzSJpp3mx5fQzhutRU4bIzWxCL2NTXvSBXIvN6w27FQupWCIZtB37w4qpcFUaz2vlHoqgF8DuFYptRLAbQBJQN9IOUyl9Hoa6x7IvlDGXNO0UtbIxV3PvkZz4bAnuDeHn4CtpC1z1pFtSl5ssc2oKTOTxA2lEQNviOWKhdwwGzEDXfk65LgrSrjiC07Pi4OUoJ0XkA5wsDWXcyhmUYoOZAeFcuWztuHkzIechszUwWzWLcING7e7AM0iRkJJLXltzQl5Psz5OCHappL/mcmk3nRNJpYDtkJ5Gp9UiTPdEsAFAHZDrEU/IvljslFymEppz0e47a+r0/dKfNF5FwZjsIlfu6w4jbq5kOVFOS1em+2USzfGSIEBpLyRkAAcEQ80XFOF/NEnkHhsJeGD+DyYdgu+mdTQKgXdmFYs2xlAsxz/eE7ktBlglcQsIW7YDtGaM1B2YyQBHpxenNBbfG4CwKHg9ayN315FGa2KArQvz95QDYbmMACXgGbA2moLMFallRmGZDIZhlTZ5v8XgL0A3AjgcwD+ggdxnGmv18MDazOQkj+oSr3SrhNh0Ccvc0zINhbOI6nDzFOY2bMo6AIp8FrbHBitWDoR5DYocVxA2oUNAYz4PAJszY0gAbin40uNOfOADEyLasVABrwhcm4GunROQRKVuL9YPXtJ3p1XvsZHLWj6a4LQpgqloNGai+a8A9wsESI1YeNCBCZsHUYjWNSpaGnKE/K6dB2N0hQyqFQB02cCWAVgf631fUM7kw0kWgMzD/DghCpExDQF1ZDWyiwhebHl2KbK2KuYVtwkGrDMVkq3hBXY1KVWbHPCujcze/5bftQ60ZCnSRyjzA4iRdXyzBZltOIUgD1acR55CouwADITRlGWKzmfacVtAdRFGa9CLFhWHbIkWqPjuQ8GrUmWJ3n1ygCUZp+S7azG2TCkCpguAfCjhwKQAjHQTS8SBBikTCxLT7PaJKN8z93KSW3Mdw5A34VBYjVDHACMUDcUOJ8+4a0Cc8UA2iLhLVjuwrIls9Acq0zFkM0W0zLCQmjaJtCcRFv4nHkRcdxRIBeadK7WHABtZn9mpW+ArJIC05qZ9g1ws0W4DI5raw5p2kUrKkTJefoUmkEqLvi4VgeVKmB6PWJAXRBRSu2CmPv0cYhJVJqIY1vPB/BRrfWqZJwC8GIA/wLgn5KxdwO4CsAHtda/LXK8Wk1harHwiJM63VFUd/rb7ewH4elpYlvWI7GaAYD1nWv22tWAQ06GNDA+wFjOaAhDxeSCYTipeUSaMrLvvZ4EZEuHgXmO0NITgIhplNEUiSlDmirMaxkYL80WhmVLAGw9MWU0ZcxiSwSAE2eeCXGLCB8sIE0Zw49BrmI3tsrXEMedcfDJts6ce27MbMHK2Mixsq0ZNcgcopSI77JGSU2YrTnUNjztugqYfgbA55RSOy9QWNT2ALYD8B3EUQJdAHsg5gM4Vim1t9b6TsS7xK8iBs9vALglmfcaAL9WSr1Ua/210MEarTq22m6T9H1EnAcsPS2Ue2zlMOew+Mh2TuTAQ5YYGIcC5xkAG2EppAAPw+G2p2K1g0LUhTzFVDrzZAxnkm4qtWKz1SNZSL7aQFlIDbEvCzrDWmct+oXeQOLr1eLcYT6vZbYw9mXXfAHka8jWtUrikSPCDesjLWHOPgbkLB55joCyVb03EIOc2p9JxQRfSXXuADRasUtuItttp+AGBFOt9ZlKqccA+LlS6j8B/ERrfduwTkhrfRGAi/rblVKXAvgmgBMAfAQxyB7UX5tKKfUFANcCOFUpdbbWOvfbUgqYnJIXr3jSJTe2vCgjEsdYlMjB2vK1JJiaCz3fm9wTGifLZjLasE8D7nZyYupEZmHI3JDagAPlIVhIjY9S0JgBQjywDaI1WwCcE59og7I0j8RAVq9NOXNk6Ixm8cSBELeiGrImVRQAriEbHlcZY2w79gyYFkuNBjIAtswWTAMm2nAoBjmkIZtrmZWsYfeEnC/B0tiQQ3XGfPysg0qV0Ch59NOTNt9wrbUeFgH1yuT/ZsnCXQCX9A/SWv9DKXUJgKMR8wjckbeogrI5QcnZak20QNEkL2QDxlabj2AhkaJUZkVz932sOMzZwTKTWGB8mdx9ljJKbcABFiyaGkqCzq3a9QVTQxkNobQbU+1akqck1TdlhEWdOPMsmzYLdwsFkpuKClaMsfHwc0khVtqFzYNEhgIV1JAZUAM+ngpXa2Z25aKmDF9iSIfakkl1XpIY4hSC/CmGIlWArnhsRbmx9kSlJgEsRkw8/VhkpabPLzB9ewBtAGtCA3taW3ylinjh5a7YPDisOlzSyJ0TaeGzk0ap00o7bVaOf4CdKq9NttPtnccxwVJHQ1RmqRPOIllx26SYOcwEIcXSkEk+fx41IQNq2d4iYTS2dp0dh+XhM1AOEX5nmnR2nLrIF68SgZGGyBV08AH9Tr50gNPSkm8Mq5RIS4UJsreKQwq7c0FnX7ol9xBt5xEOdUvYn+XrQaXKNn947q98eQWAT4n3KwC8RGv9i7xJSqkjAOwL4Kta67m8sQCgexpzwi5TJxdtPRB7ysBWkba6J8yjVku8okJpMNpwJLamPekIywHbIAN7CQAuGoPJMpOs4HXCNckcAZYGTD22BQlVSO69TytmhCoGRH0AnBezaGnKxKxBTRnEfCHXZxpy00rTdDVgy77c8Dv4AA62qQ3Zk3KZ6+yT4wQJCzquWaOeaMXMlGHFKsv8FFO2xCLlybclM9CWWvOgsjHXgPougBsQa6f7AHgWgK3yJiilHo3YKXU7gLfkjHsVYocWttn6Ybj3ziznQLEAfRIf6suAMu1WfFsa+uS2JeeT/M/OMSXaCMQUWxmoCQBLq0Rkbc/NxeaaIBjvI8DTQJkTLuhtDmQh5RWjC1EKWiaVlGi4WBZRSELVMVmmT5nqmFUyfSiQk9C2MnXIstpm0q6cpGcK4mmpEKQpncyUIYGa1RcjqdU1ki4ttWMZq9wkkcspt4X4ziW3BSsOKc0ag8pGC6aJU8s4tr6rlPo2gN8ppaa01qf0j1dK7YTYcaUBPENrfVfO2qcjsfc++pG76fvuFQHnZJsvbcI0AF+8NvMZwPqypmi/ie+06k8RgCagLElxmip/I9EzAExAGRAATDTGLgFlIF9DDlUIZfn69rbMdUh0CtqNQ6WeNYnkYOmgUsoANMuzz/rc7J94rHmoulp1qA6ZzO7JyE9coI5fN5z+UAxyXp0yf9hcovELLdSAtQXKBhcJUAM8bC6NyvBxYBjQDsQtV5WNFkz7RWv9J6XUlQBeB8ACU6XUcgAXI9ZiD9VaX114Xdgpikx4ORFXg03OBQDQluYCAsANArZlGHuYCYK2MQ1Y4GvNPCisB302x4BtXYJtI25reTXg+LKS32svjafkntZBCsdZWUZJIHsQdAM1iDIibTdcJ/48yRY3yr4rlntvx0EWu3E7ddeOV6Y2fZrpUwKADbA2Sa47syXL9gkBtkYhYKYK2c7rkMlzc2OVrXI7aSyz3DlMunOEPZfZkpEf7FNKgmCqlHozgGu01pV9XgnL1O5a649VXSORKQCb9629DDGQbgrgMK31lYMcgJIgE6dJ0awmuy3fk80C8H0acJP0s1hOBuDyJguZIKh2nnqlhY2RmINJEEQKzoANNKa5S4CojAZcxSyRpwEzb7BsDzFWMTAOBbEzpirJSDWoucKIImBsa8XKaaPpmaWIuF3QTk0ZBKibAyaT0NplhBdjGFJEM/1vAGdisACCFwJ4KYAgmCqlttVaO+FMSqmDAewOUUswAdKfIw6XOlxrfUXZE1PK/sGirtDKagZMebYTkyyUiPVy77cRluFkO0pcYC3DaJWXbuozQaRaNbGVMfMHkGm+EmxTBVhx0DZgKoPtDaiU0YC7LMsoJ/QmnuPXgEOk2VZ2UCAygkVBsHhJBrbyQWC0YR8/K8/6KaoVMxOEqxXL9ioAzNieQpoy42dlbeXqjA1vc74xbvP/Rym1HYCfIY4tnQTweADHIqbSfgsAKKWWINZIlyP2+u+SpKJKuUBr/Y+8g9XqNUwtEqEbJD7UjiN1s0uC5WZJrKYMoB9WNlNGb+aaGGS/1ACKsmCFNGDLBkzsfMPSgEMcP3k2YOt3LGgDrhJmthAacCihgwWqV2GnknPS87G04uo58XZ/MbOFxRoVAG0K1AUjMIYhRcH0eUqpgwY4zpYlxp4D4HjEVVC3QmzWXAng84hz829Nxm0BYKfk9YmetQ4GkA+mNeUFU3PzWW0mZImUEJGvpRMnI0zhMaMsdZR5qq1+MgeJ05Q5SgCP44OBckFSYUYKDPBspqIsWCFThu2EIKFryvx3QbkR2NJJE4QBY/k7siiJUMJGyNxQNDKCVbZlRNpxfwy8zEbsq1rANGSWZ88cciHO1pDZgknRSgdMUy5DGSjBelApCqaLk79BpNAjTWv9TcRpo6FxKzBAUoAUebNK4DRfs7w5TL/U5KIGAVN5kyXem7oYJ2/sbjc+kry4DVD5PNBZKWiINmbbFW099/MYkWDaqZELsEShO55O6jcxAAJMxfdq7GKW44GkltpE3H4NOGSWkGLa6qJTgm09ufSkBpw+fOWDVDhAegmhx6AacCgyInPMZdpsRv83PA2YpW8aECwDwIz+z/x+ftYo91oP0emZNRkAD0OKgOlO4SEPYtE28DFhRmo5R8a8UW2WtEmbXhp+RDRcRgkI5Gch+TKTzOuaRZrBzBKu1lDm4i2azy/7zRZMrhnKQmIB7ea3YqE5IWrCOovAIJowIAEaTr8MrwvdYCENOE3eGFJoGjNLAKCcEoaX1ReaZiInOsQuzDhZ5WsGtpxIW8Q/S6pLwpGRacU+WzKc/mFKEEy11isX5MgbiWitrQuMMe3LRHzmpbdiU9MX4sZL/kuNsN4Tmm3XaK6uhuw1JyTZUBFNp5NbQulZdoHTPKUjovXGr836UsNyjxOS9HvzEKrME203lJvP4ikZwFYh2mahaUXjgFlCRvyatJl4Se8mK1mThKY1LfOTfKAb0uz85IyiJggWrgZkzrmijrm435+8UZRfVbZX0YrL1PUqIxujA2q9Si/SmBFlS1jQPgvKtzzVzJESiE21wJZovkyblZI6x4htVgIs04YtjYV5mANZSBFps9NEicMttfFyG3Ce+BxqtKqBsdcSAPaxXOVV7vSF5uTZeIN2YVZlwVPRNE1FJnZhC9wDu1UWTmmZr3I0YCtlk6QvhygqQzZg08YISoYFykAOq9SvMBQZg2mvh3VrBeEDuXGZtmqV9ihYN8oCXQLGbB0GyoB9w6aS8GMwE4NsDwEwoxxkW0ZfqQ1mOqAATJ1wLtgyFisphSsZEJIU2c6ccGXKKYdjLIsxWhUNZ2OJH/JzFHXWxf0mqiNrC4VOsPTlPFCW7Vb8bQ6tpY/qklH95YEykF2jDih/I+9TFpeRB1Ot+7ercsvvegeNWLXNQ2DaJWBaEGx9c/qP52urk37LyZY8FHST23MNsMobnAGstFHm1btnABuPddNAMyebbHPjUCX5SVY2ht3MXBOmpS0M+1QJ0mwWL1mUHMVnzy1bGhnIz57zhqblmCgYaY+v35glDHlPfCLZy/T3EefGOCPS317aTAnhOrf7TjptcqwNsBuQNeqhJlpr68utImzryfp9NybTgFOAVW6bHMuIWUImCCnMxNCQJT1oDKy5+D3mBKbtkvhcBrYhAO4wDTiQh0/rdhE2duaYmEcOoXafZN5irgHnEaH4suOK1rOnOfVWRlGyDokX9vUz0C5qN1ae5IxUQ/ZzIFuipzlEpaCs3TZmK5avGSgPQ0YeTItIyEjds36PxGNOPN3yZuZg6t5QFlB3ioGtlzcgx97r4xFlmi8jWekRbbfXygfYBtF2WyFzggAIlnOfm2cfMDEomd5KawwVvQ74DdohcZCMfSpY1ytggmgS+sC8jCEgv6Z8mSgIGhtM4oQllrLQNeask5KyU0kbQ9Im6eglhWWavEHMDsOQkQdTpZR10UnJ82T77HTpHJIuGpI8rRawATqveqmPAo461JTbFjJBpCU9fIQqzBtS0J5bNGRMjqWUgcQ55iuBwSoQFAVgruHmE534kiryJMQ0xYhOQloxs/faoJwPwIy/NZSeXNRswch/itJaSgBuWM685JyGl/RkSZWyJXWt9fB04w0sqqasi8He6sU/JKup5Kuz1EvyppkjJQjAA9KBsYcCZaEn5oZQAD4DWOaVBoSTTgJ0yAZM5jAp6lCjZgdPzG4+aYmr9QKZuYHVJRomAGsS7jNInKQvoyhL36yRNqmNurunovW/AAHQBasa+Kj8WKUDBsBF05yHIVU00/OUUs/VWjMm1wel2Boh28q5/TVBGmoBZ/Lj2E4tA1hiFcsrXXPaqmgvJofa1mJc0wIzN1haZrtYtpPlaCEE2hSACegCxR1uDIAVc6hJMG0QjgVibmBg253yBLlPtZK2TNudmPKbHeRYC2yb5rd3ARbIHCiS6q+WxkuGyE1I5IP3eZ2Yp9ruw8yXfpmm6RbkXwW4w43ZhWnVggCpSV5RRiAMtoNKFTA9AsCPlVJHaq3XBUdv7NLHE8e32tlr6U1mYi5qCTRhbda92YsWsrOYg0y/x7TXIZlNRWsuqYKhREB+rGcZFiyq4RJzA7Xremx2TPI4GJiGK19TALbMDvnpmawyZ9DcwBxvQ6L687FXFZVhU/1ZWnFBqj8JukF+1g3MGnUOYkq9i5RSz9Ba38sGKaWejJiY5EmDnOBCi9b2BU/BNEC2wMbW6u4Tz5tnnAOcDHRle8gEYWu47DjuHPvcigFw0N5r4hgJjysQCDXyxXrmmBuqxPnK/ib5PJhwm4qaHeTrkN23qOkgVIOrTKoxr0PvAnCI1ISVTi66yypjF85IS9zICR/TVB5p9jCkSkG9FyulViNmvL9EKXW45B9VSj0KwH8BeM7QznIBRWvdt+11U0clzgwCtnKcBNZsTXfrb2nFxHvei9w2i/xErFlPAL7GtFnpZAtkJmXHzsbV6gUD563vOjv3DgHbooQqrC1UtysEtrpX3ewgb09GiMOccD4n28Rk02nLADZjOwuZE/KcbLKdEVtLbbVegbQkBLDpdURMEJaxLKD1ZuN8ZglXK5Y24kGlko6rtX6DUupeAO8G8Eul1GGIuUbfA+DViP1l9yErz7zRSq+nrYwJX+pi2kbsgVZ/wZrxoblsKDMxMG3W97TNT/Pk2my+ucGNcugf687hwr4b9jmYNivn0nz+gjn+zOzgi/NlGjDLjpOS2pKb+Q/fkLYb4m1gccAsjTNoz80JPfPNySMyidvdbCduYkjMLIHQtB4pnGhLfpxwmV1nSCobDLTWJyml7kHMnv9rxCTOmyJm1fwEgFO01quHcpYLKBq6Dyi45pS2BejrmIaWgamr9fqEg7KrPdpbaRN9wO2srD/Tvl2ABQCVALitzZI51pm6AGzO3W9OcNvb8+YzcnAywGBt9dqJ/c0KCfNrvUDxWM6iEQ0+DdiAre65bb4wM6btmu9VHlvG9DKwbeY42YDMoRbUVom2a5HpTJLYYALGRcmsfTbclO+UgG0Z2j6/Q668DGp9vQ3APQC2QcxX+j0Ab0gqiz44RNvG/5CwGzuPdDl+na+Zpv2efP+8Y9N1CMAC2U1oLdNww78kgBR1jjWJZhuqNlDcBuyuE5KiNlzAkyBhysZ4UkPNWOnMSNtI/Ga8lj9m1+cwY5luLPIhZONlu4UQ6TnVgAMON2bPLepwK1riBfDZeP2hZ3G70YB7TtswpBKYKqUOQVwh9J8QJ+NeC2A3AI8DMD20s1sPonW/Zhr6cvMfZXmAF0o7DXnM2XF8Qf3smPnreEwMBGyNhICxWcI5VrzaALEbsyKIUXEAzv3NyG8SvyYacE4UA7BxmCB8qcaG7NpnojASinig3L1Bh1v8OhT5wBxuofTjkA2Y2XOrSpWg/Z8AOAwxiN4A4O1a6+8rpd4I4DQAv1BKPX3QKqHrU4pqO/HYfBtNj+wbuCOLmAMEUEQm7o+w3sv5Flh23Tl5dt/kjNnHKCQhDZg5xywwFN8B41VlpgFGhMLWDMXxSsn7/e2u8jG7RcE2FOXAguBDYWYMbEMmCB/Ysra02oCScb7xf6sqgThmHtjKktGmzVtmhUQsGLBlkQ1yrA9sB5UqmunhAO4E8F4Ap5tsKK31J5VS9wE4A8DPlFLP1lpfOrQz3YASBNBSuftGij0RQ2z2dhvRVj1gXHROGIzdcZm5gSU2uCYEKdL2x7TVVsvdRVCHGtGUmdkhHpsfB9w/Lnnn9DPx5dxnbTVnHLP3MtutzwTB2KvyiLTjscVMEEVDzixQbuZru0YYqQ5LLwaqhZnlkekMQ6qA6SmInUtOwL7W+iyl1P0AzkYc2H+M1voHg57kg11CYJw/l//YHOQCzjECnNpocoGsKWudnqsVy9MsWldHjjPgx7QynzZbT4DZ1mb9DjUfMUsG2m7omlebJU4OTR4OssKyeanIzkCCaZdo58axJtt8NJA0Qy1tyyJXqhROLBpyZmW66Xx7bzqOtDXEA9mijkzWLxNmZsB20gO2g0qVONN3Bfq/o5Q6EsB3AXwLsZf/QS2+mzDtJ6DA5odNBMXiO0NSJlIgpHlSYmXSxuy97JxCTjg+xxPqlXwfdraZ3zlGs8Xg0Vxzwsis44TCyAgTVUTsdLKlaL0tX1hPSnTCHqQeDTg3ZtcXBbEBEy3S+ezSEI43SiFJwsyGIQvCGqW1vjCJPf3hQqw/VNGDaY79Yi76PFDtl8zLXjxwnq9jbubQyPJOtKKcrQBoLG5RE0Ro7fB5muPIVr8TLW53HWY6sPWvYk6gDrU0ntK18cr1Q3n4lsy6WWvpyh4ANoHsjIvVtvu6YMy0WcZmBkBUKHDTQBdEK2YPaYv/L1/xKCMLRsGntf6NUurAhVp/WKKhgzbPMuVgK+UzE82VOV9CGnL43IrNkZ7w9NjE+WX1EzMA6/eFf+WBbc+j9RoTSPH0Vv6wyuaLOclLJbb+NStrrbw5gf2mjLha8qrWDAsZSwv2/J556ZuRNwaT7bjiY3ekFmllFMWgzcCW2X2BDCTnA064zPHm5tbLdUJab1DbDeziysiC8plqra9ZyPWHIVqH7SYMHEIyrB/JH7bDQNsda4FGoBY5m5O1yXcVNNsKsbhFAdhe02+CCMb5UlAWJgRir5WykOYEGsVATAhAFu7DqPykWA/+yLT5QdUnLGfeN5/R+uVpwGUq0+aFnsl2H0APKiNPDt2fm8+FhTvl35ihrXYoAD8kfD4zLeQH7fOtb765oUp4GPw7z+Scinm6aX9Iw80xO8j2opEP/s+Q9IthEnTTdF9yA3sZxfLAVJoQCpZpYaAr+6tlFJV34oRswKbfZpwSJgZiljAEJj57bcieO6iMPJhC+8Mj8m8en/2tyFz//HLnUE4KmxMsICkG2uFQovKSbuM9tIdprC2JRCiq9cbziXecHFOTuFj7fIqBbY98f3XBMsZSd5mJgv2Osl+CRmavzY4tgciArARYw6HKADY5Kmkz6+X/9hExJckWxgolpZOYGKSG2yFzGLH1GEwXSPpz86X4wpIAWJoW39K74S0+ydtGMfuk3V/enBDczlo3qWmTYJs4dCJ3XP/YfvFrOcwRE4vvV1A5tuyi8Z1ybBUALuNky847/zeT/QZk2S1vmRNaBVNzI482a0wQpKy25Eotak5gRCbec2d+hmS6ITz3CTUfea4LBtAbmhz6oSV6cA0qJHmOkrgfSX8xLdCW4pprUeBlDpRy51YL9Ce9A37vDHiNSMWnR7eU4kGQaqEkvjOQTuqrKto/zlqzNxjYsnFMsw2xjLGQPqmpGbBtNHkGmnmYMYCV58aAU/72RgNm43y0lfltAZu+WJOFqVWVMZgi/6YsIoHfLhV2U/eNSF+lP7jnwZzdpCXsuRW2pnkSco5JguzUJic12BoxFwRuHvZbBUE5sKU0wr4fn/ababP5sZzDcrKV0XbN6zohKJctRW23oXTeog4zgJOR5BGQ+KrDMmJqRttnfTZzHNo7uIw8mOqeDnu3BwTb9EYpiroAdEA74dk0Rjz2TwLMldipKsTm8e3YYGBrhJVotuYMVB8ppOW45gLr3Ej/hgBgtrZ9ni4Am1cSnKT3vGiFCGY6YP02aJvIiHyHGSOhZqAr20NRDlVl5MEUGBwsF2b9ghqjAGh2M0v8ZsCbgpjUCAOcruzcBiXZ5fPzHxSpCUKeO9ytJwsJY3a1MMeCnG/WlJoRWVv8AOYBae9Q3O1sUbANRifQTDY3VlacRlDrleDDKkTkcebKdqtKA3GMGtOCBGLpTGIarmHN91HsGbD1O9QGkzGYYuFtplWkjN0nmxNalQXj1zw9/uMwUOYmhPytKZvPAYt7ralzzNyYAQ1WSga8+QAbst9lfcV3IEUdKDVrG5/fn1YgGBoAcw2YSV4GGsCdk0UdZkU1YKbhAjxiYZj3/siDqdbDVfWHJSEnxLAuAnPj+zTLPG3LMuSHNOCAE44DWbHPGKpAwMRygBjPfMFEiGSF3DWLSlEHCg3/kqFNBOiZtsuiGGQ7Jcj20AP2j0uOntuf58ikESWEd0H2S7A1DxFpw2XOM6bhDkNGHkyhw+mkCyGhFNX1DfC+NMO0X9wkIaDP07Z8oF1F2y0rjCYQEDcuseFKH45tOiDhYYbLs0QefdHfmf0+kSdaIi8LyUvpmPSXyc0vCsDWcQpqu6HwPSOhemNFS6oPQ0YeTLUux7ZdJk8/X9Y/gA9NAl+X6ZbfFbvxy5T2Zf3ZOvlOoLTPS5hSEKALgi1zrEmxwJYcJpj6GRLy+/DohWJhWb7fZNgAXCZrLWsrBrpAGHgHlZEHU0AHtQNlbaEKZi4FQHdY2/Sidjw5dn3ZiHsB51iNbKGlBtZj/KzsxiZOnryA/mEI+y6pdg1XSw1VOuDGhvIOM3ss+839wfKAsKd7fpNM2xXe8RzbN5BvbrAz0LQ1vv84LG07zHZW1MlZTUYeTHXP1kypZlPCrJJdgO6kosHYZSTkdLIDs4cLouVuZtbqd4j5JOSwGWSLy2RQUJbzjcJa1FwQtydjyUNThjGFtFkG/uGQwKLVIIo50QCZheQ+FBn5iddhRgCYjSuaSDEMGXkwBewLkdmmyoBgrvOgAigPKhLUFwLMi0px22D+l8Tyt4uCspcwhZBqsDlVgL6o+M+tmG22KNhSoAYH1qIPy0Hjc7M297v2EZ0wG3weKbYc6+NaHVTGYJrjgDI/2KDOoGpWmeq2HN9NP8jnqALEA39vIZ7ZnC0ae4j4S6skx6mwxe0/oyIyaNIDMxf4QrjS/uS/FSdKvgMWi1tmB1Llocl/HzciQRMbvIktjee7c0JJE2Ob6RBFw7/dydvmlLohSmzF0ykl7Lj9UiVGNSheIBqulLlxy5bptUK5CmqzKqCZVjE7lJlfVMJz/OYCINNiWUB7GYea+bwhUGVcqlKq/D5sXBltd1AZeTCNiU7iH/bbvzsZq++/awOf0FjWh2y26dZ40UEf7GslMZJC2yyq7QYdb1KjpGc3HCdneL4LrBbQFKRfZBo5oxkEimuuofjbPNOZrsvdRH587hhMhyhaZ9781fffBa0H25qO5cEhSinnxma7ARZR4JOiWmYZbSpvHd+5DYs7AekDw9VggXw7rE+bNSAbcp6FkiI4CU7cNmhMdFUZeTBFyTjTsYyGpNvQEpeGZuaagjd2NedY8eiEoqBeRug5Ud6G7HUvIvZc5vQltHwMtO3QNHdOmKR6nE46NBnroWMZlgziMPPNZOm+LPzOjoW2x/nWqWIHL0ps7QMxfhy/6cBnLqjlcObKlvWZSTjyYAqth5qfO5aHhlTxZDNvst2fs1bBrDJ5blJCYV15c+X8QcO/huc8Czi/kmZFNF0fK1SeaWAYMgZTvf4ygsbil5NPPhnvfe97ccstt2D58uUb+nRS8YUf8bH52T/Du87KZy5lDjPuHDOaXijZxB9elnNuQoqCLXuYhcLRzFi/E61YtllVGXkwzQuNMnLKKafgD3/4A6644grccsstWLZsGVasWOGupTW+/vWv4wc/+AF+//vf4+9//zu23HJL7L333njXu96F/fbbz5mzbt06fPKTn8Q555yDFStWYGJiAjvvvDNe9apX4fjjj4dSGy7Q/qEueeBYRTPN5i5EpluAN9UaG2KdimVQbTci3nFGfWjPz08RLiu2+cNNcJClBUJa7KAy8mBaZJv/zne+E5tvvjke97jHYc2aNd5x8/PzOO6447D33nvj2GOPxU477YRVq1bhc5/7HJ74xCfiK1/5Cl7ykpek43u9Hp7xjGfgV7/6FY4//niceOKJmJmZwTnnnIN//dd/xfXXX48Pf/jDw/qkY+mTlCyYEkXnUxMWlYXc9QyezpsJA7msTwKobE+02YCTLQTAWdWI8jG33JTh+83IWsNLgBqDaZFIqJtvvhmPeMQjAAC777471q1bR8c1Gg38/Oc/x4EHHmi1v/KVr8Ruu+2Gt7zlLXjRi16UprP99re/xS9/+Uu86U1vwmmnnZaOf93rXofHPOYx+PznPz8G0wWUtI4Qiy9NNdNi5DEPdskHZh+g5cflGilsbmAxu0MsKLnQsvGcyQYTjSjqIIo63hEGSEPSaDQcIAWAbbbZBgceeCDuvPNO3HnnnWn7/fffDwB42MMeZo1vtVrYcsstsWjRokLH/cpXvoJ9990XS5cuxaJFi/CIRzwCL37xi3HXXVkCwuWXX44TTjgBO++8M6anp7FkyRI8+clPxne+8x1nvRNOOAFKKdxzzz044YQTsOWWW2LJkiU46qijcMcddwAATj/9dOy6666YnJzEYx7zGJx33nnWGitWrIBSCieffDLOOecc7LnnnpicnMSOO+6Ik08+Gd1ufglfI/fddx/e/va341GPehQmJiaw1VZb4YUvfCH++te/WuPm5uZw8sknY5dddsH09DSWLl2KPfbYA//+7//uXbvbjtBtR4jaPeevM9tFZ7aLqB3Rv17UQy/qpWvIv16k07+iYtbz/Q0qOtKV/3znxD576I99l9l37X7/8s/3W/h+m2F/hyEZec0UGG5+rk9uu+02tFotLF26NG0zAPiRj3wEy5cvx3777YfZ2VmceeaZuOKKK/C5z30uuO7XvvY1HH/88XjKU56C973vfZiamsKtt96KH/3oR7jzzjux1VZbAQC+853v4IYbbsAxxxyDZcuW4Z577sFZZ52Fo48+Gl//+tfxohe9yFn76U9/Orbffnu8733vw1/+8hd88pOfxHOe8xwcffTROP300/Hyl78ck5OT+OQnP4nnPe95+POf/4yddtrJWuP73/8+Pv7xj+P1r389tt12W3zve9/De9/7XqxcuRJf/vKXcz/bfffdhyc96Um49dZb8bKXvQy77bYbVq1ahc9+9rPYb7/98Pvf/x7Lli0DALz+9a/Hl770Jbz0pS/F//t//w9RFOGmm27Cz372M+/6xrxjtp5FCarjdv9YH1nLhiSaKZrmyaTMnDIOrH4J2VMHNTFosv4wf5ORB1OtNbReWDA9//zzcfnll+O4447D5ORk2r7ZZpvhe9/7Hl7xilfgmGOOSduXLFmCb3/72zjqqKOCa5977rlYsmQJfvazn6HRyH7O97///da4d7/73TjllFOstje+8Y3YZ5998IEPfICC6b777ovPfOYzVttpp52G22+/Hddccw022WQTAMAhhxyCvfbaC6effrpzjKuuugq/+93v8LjHPQ4A8IY3vAFHH300zjzzTLz61a/G/vvv7/1sJ510Ev7617/iN7/5Dfbaa6+0/YQTTsAee+yB97znPTjzzDMBxA+LZzzjGTjrrLO864WEVTb1lWNhNtWQY6jKNnAhAdhXKG/YUpQvmGuP+U42FpFgjaswp6qMt/nQ6PUiqyLnMOWmm27Ccccdh4c//OE49dRTnf7Fixdj9913x1vf+lace+65OOOMM/CoRz0KL3rRi3DBBRcE1990000xMzODH/7wh7mpsNJkMDMzg3vuuQczMzM45JBDcP3116cmBylvetObrPdPecpTAAAvfelLUyAFgD333BObbLIJbrrpJmeNww8/PAVSIE7jfNvb3gYA1MRgxERGHHDAAXj4wx+Ou+++O/1btGgR9t9/f/z0pz+1vodrr70W11xzjXfNfpHb8SJ/RbeZZba9oWMOsj1nfxuj5J1vaPtexqyQrZmZE4aZ/TjWTDUWTDO95ZZbcOihh0IphR/96EfpltvI1VdfjSc96Uk47bTT8JrXvCZtf+ELX4jdd98dr3zlK3HzzTdbecz98s53vhOXXnopjjrqKGyxxRY48MAD8YxnPAMveMELsGTJknTcnXfeiXe/+90477zzLLutkTVr1lgACbi24s022wwAnK286bvnnnuc9l133dVpe+xjHwsAjt1Tyl133YV77rkHP/3pT53vzYjkpfz4xz+O4447DnvssQce8YhH4OCDD8aRRx6JI488shIBMLN38oqwZJzHaWK0XNucUN3B8lBxfq0vyXgDsu90HLQ/VNG5zqeqsmLFChx88MFYt24dLrroIuyxxx7OmNNOOw1zc3N4/vOfb7VPT0/jmc98Jj796U9jxYoVeOQjH+k9zqMf/Whcd911uOiii3DRRRfhkksuwStf+Uq85z3vwaWXXopHPvKR0FrjqU99Kq6//nq88Y1vxBOe8ARsuummqNfr+PKXv4yzzz6b2o19IO5rZ5px1ThZs9Zhhx2Gt7/97cHxz372s7FixQqcf/75uOSSS3DhhRfii1/8Ip7ylKfgwgsvRKvVqnQeUoo6lHzjMq+1W2ZFSsicIFbMPY8Q2DIg2ZB23TKykDSQVWXkwVRrPXQH1MqVK3HwwQfjvvvuw4UXXoh99tmHjrv99tsBcKO98XYX8XpPTEzgiCOOwBFHHAEgttE+85nPxMc+9jF85jOfwZ/+9Cf88Y9/xEknnYT3vve91twzzjij1GcrK9ddd523LS9KYquttsLSpUtx//3347DDDit0rM033xwveclL8JKXvARaa7zjHe/ARz7yEZx33nnOAyskRbXQMlK4dDXN1CmebZQX1uWvDptHwlIlRbQ4KFdZvyjoD4svttCxFmTVB5kM02a6cuVKHHTQQVi9ejV++tOf4vGPf7x3rNnuGieKkTVr1uC8887DZpttlquVAsDdd9/ttBkb5b333gsg0yT7Ncdrrrkm1245DLngggvwhz/8IX2vtcZHPvIRAMh1sNVqNbz4xS/G5Zdfjm9961t0jDFXRFHkJFMopdKHmPke+qVs+FKtrgr9lZlfVHTUS//6z7/IZ2DHU3WV/vE5NQd4Qp+90aqj0aqnc2v1GuqteuCv5v1rTjXonzmOrz/7a5K/rH9i8eA7FiMjr5kCYZvpV7/6VaxcuRJAbMtrt9v4wAc+AABYtmwZjjvuOADA2rVrcfDBB2PFihU48cQTceONN+LGG2+01jr88MOxzTbbAIgdPF/5ylfwjne8A1dffTWe/OQn495778UXvvAFrFq1Cp/5zGcsDz2Tpz71qdh0001xwAEHYIcddsCaNWtw5plnQimVnteuu+6K3XbbDR/5yEcwMzODXXbZBX/+85/x+c9/HrvvvrsFdsOWvfbaC4cccghe//rXY7vttsN5552HCy+8EMcddxye+MQn5s794Ac/iMsuuwzHHHMMjjnmGOy///5otVpYuXIlzj//fDz+8Y/HmWeeibVr12K77bbDs571LOyzzz7Yeuutccstt+B//ud/sNlmm+HII4+k6/eDSxlwyyu0J40gEvyqFOfLB+d8Cr4yVQLy0kmLjitznKL1tnwlSOicnMqnsn1cUG/BRAe10i9+8Yu45JJLrLb//M//BAAceOCBKWjdc889uOWWWwAAn/rUp+haF198cQqmy5Ytw+WXX473ve99uOiii/CNb3wDU1NT2HvvvXHqqafi6KOPDp79a1/7Wnzzm9/E5z//edx7773YYostsM8+++BTn/oUDj74YACxZvrDH/4Qb33rW3HWWWfhgQcewO67746zzjoLf/zjHxcUTJ/1rGdhl112wSmnnIIbb7wRW2+9Nf7zP/8z/f7yZNNNN8Vll12GU089Fd/85jdx3nnnodFoYPvtt8c///M/4xWveAWA2Mb8pje9CRdddBEuvPBCrFu3LgXX//iP/3CSIvqFAVYI+AoDr7AvD3u7nKdR9s/NAzE5lpVcqVIGxDdHsXPLAUGrTYCgKYRnHSfpt0pG19zP4+sfVNSoM8tv0txa/9PS2J528d2fHTPtD0lWrFiBnXbaCe95z3tw8sknb+jTcUQpheP2+zgADgBGbCDIt7/lreOfX53IOcTOT0snlwC5DLDcNru/5rTJcYrMt9ZpFmurN7Lj1JNjNltuf12cj5zTSMY2m/acvfZ62BVa63/CgDLymqnW6ycDaiwbnyzaPE6gKKphse1so+WCRoOAWNyfzGlKbYppaq62RdsIiMn+epMAn6emfD7I8TkGyOqkX7ZJ8GKAZtoa4jsw8xsWENec142G6E81T/GdR3PZ6+5M0jZD+weVkQdTYLiq/lgePDK56QSAfGC0tDKr3wVGpk0x8CoKfHI+Az5r20v6mSZntRHAC2ly8jugcxIga9Tl2vI8TL9y+qVGWevNAgBUNJu2WSBogHFGtPXmrD4AQHtt9no+eS369bzoH1BGHkyVAur15oY+jbFsAHnUPtsDEODDNDUPyJnXrYnsFjKgEgKfom2yvYzWxgAr0+SEpo0s7K5mAEZqcpHR5FztzurvCu1uLgEnCWIdAV7mtexPXmsxrjsbM7N12hmYdueyOZ2kPxL90Xw8vyvbRGhhpxOb8Loi+qHTGd6udOTBtFarY3Jy8YY+jYecLF++fKO3Pz/5qXFoGgM0A0SW1kXAqU40LHuc2HIabar7QNYWxa9rBKTkHAt81rmAZWlYbdKfAJUBKcAGnXY77o/ms7bOnAGs7HyiTlv0J3MEOLUTwJJtEryibs9tM1SIAtdMv+6JEiTydc6lJcdJ7T1tE02sv6qMPJgqVcfU1CbhgWN5yMnynTYFADRTYMz6jDZmaWI9qbXNJ/0CGOdnrD4AVAOjIMjGAYiSfgmCBuS6s9m4LtHgugIYu+34nIx2BnANzQZGt40BngFIIAM5CWgs8rBHHrQ1ki2nPBa41HMvbdLGliyWaUkTQ8OdEz8Ms+9pEHnQg6lSqgbg3wC8GsByAHcB+CaAk7TWD+RMBQBMLG5ipyc+PH5zw4Kd5lg2Qpm+JA6tMlvGttTAEiCytowSsBLglG0GkGyQcsFLgo/pl+DS7TKtzV1HgpScn+dPlRpdSCkz5l4JchLcmPY+QUwMdeIkYnbUiQlpZ42hqdGayuZOZVwTpr0xle0qm5Nxf31CzJnM5qCVvG5O2W2nvgPDkAc9mAI4DcAbAXwHwKkAdk3e76OUOkwHIvJbk00sf+y2AICtttxuXHNpROThm0/hpst+DABod12QM4Dl0+TMWAlOUdcFxp4FeO55sLYgyCX90m8qAc+4AKzg9OSlz2xh1pJmi1bTb8qQ85tN6aSLnXpNAXx1CYjJawl49dZ0MicDxhQEWwQM48EAADW5mdMmx+mmMOHV4+gNXZ/O+uuTAMZgCqXUbgBOBHCu1vq5ov0WAJ8EcCyAs/PWWLrFIjz7JXGI2bNfcr3lhcx7itaUqFkutnVm26d6pE2OY+EZHeKFlMZ7y6ifaETSc5lsCXvEkA9kWpa0gRmtrDsnxs0LDS2ZIw31xi4m2+zXfkO/DUguUHUJ+Nht2Y1rgEoCUp4tzZYefn+9f3uXApYAtoYgFzbtjZo7R/ipLKAx4CSvJ9PfanLvt+mfaIm2yRgMGhMZKDSE3d+AkgGpeE7cJjU5JcFpInndyOYo0paOE+26mdE76loMplrM0Q233wAbYAANiFSW2jmf/OhRz72GgExj75IHoHwoRvPiGjPXYCe7d+XYQeVBDaYAXghAAfh4X/sXAPwXgJcgAKbNB1Zik4tfmL6PyFZv1trqJYZ8Yo8CMiCZbzMth4OP2dZZbebCsAz52Xmba4ABjU8b6hLwSc8ncE0VBymhBSm3rUbaAKCRxlNmba0EvCbFVSoBzTzYWuRhx2xlEqQkODXINtNoUz4NiwEW23rWmgSILA0r7lcBDUxqWEazCgGW1ZaMnRPXUKfrXoMWODFnUZcA2pyYkwBVR/CERiKl1vCHRl1hF47uc9c2YCq5CHrueXTFTWGObZlEaH+P9g8qD+oMKKXUTwAcBmBaaz3f13cZgJ211pwMMxtX6Qt4xFKFjxwW76ckoHUjhXf/vI0V91X7Xj9xeHwj9IPX/17fwW9ur/YUffO+TeywSc0BtMtui/CN64rVYuqXl+3VwGGPEN7vWnzCf13dwzt+Vm3NZz+2gZOeKrSpBPwmWjXs8kFOVhKSvXZchF986MnxOVr2t8XY700/wpU3V1u3d/1XkoUEWLaW4FXv+DjOOOdHldb89SU/xeP22SvV1ACgp1r44he/iBNPfEOlNT94ysfwohedkDmYkov12mv+iOc97/BKaz7ziGPw1v/3gQzwxA3wtCMfW2nN5Tvugve844vpewN4vZ7G+z/yStx6258rrfvfJ/+QrnnuDz+Ny69MycXHGVAAHgbg7n4gTeR2AE9SSrW01m3SP5DMd4Gb70myVywNS2OQncNWiQJitDKzjVwyUX3Nxz16Ao/dpo5Wn4a2uj4HVATTffbbDc99Zkb8bGxcV9x0F/Cz71Zac6s9DsI+b3pz+t5oU7o+DXxw30pr1rZ4NGpHxefTFlrObFejt/gpAKqB6Z/rzwAAdOczzaazLsK985tXWg8Arrp6LWbm1jga2p+vvytnVr789fo78asL/5xqa0Y7W3Hryspr3vOP+3Hlr/+SanW9MtsWj8zNtvHnP96avjdMWDrSmJ+tfvvedkNGhC75W2fWDC/zyciDHUynATAgBYA5Mcb6NZRSrwLwqkEOvMXSCRx/VMzHaRnYJ6Zw5k1X4ra1wUACKi94a2IMT7aEqhGv/YP3nQ389bJKaz7qhDOwx16PTTUes03c4syvAT+qZnyf2/lluHvf49P3xv55Z/cqAN+ttObdc1vh8r9nmo3ZKkYDVJa8b808fvSd6wH0bfm6Ee5bXT0k5qffjslhrC1lJ8LtK1xKxKJyxWU3YdVfXJq9v1x7e+U1V1y3Cr9rX5+VtU7WvnP1isprrv77/bj2Z1mVhEF5XgGgPdPB36/OHhoyVVY+sMrK3H0uPNTqtaGcc7882MF0BsDWnr5JMcYSrfXpAE4Hqm/za1s+BtP/GoObtDN1Ig398QMAXFVlWfx5i9cDyLZOnUSTuBe/AlANTH9/bQP3t5uIunFFgShaDQC4/gbnqyks1/zhNpzf+mP6PkrOc+Xfqm3HAOD2lXfjwvOuTN+bbVl3gCyVB+6fxW8vuDZeT8ZLRj3MrK2undxw2cp0HSn331XtIQoAd/9lNdBXUkZHGvevWueZEZaZe+ew+tb7HfBY+0D1B0lnrot1d2XXzjCAqdftYd3d7vVYq9UQDfD7y/OUZC6d+Wo7sjwZeZvpox+5m/7ohzIflfT0ZdsY18AutRzLMJ5j5O7XYrL5PW+/XMfKADEOKmHoNze2vLh1H4D095s2Xy2cvDV9tch7Of32+bjHZHN8NyurJpp3Y5dZp8h6w5T1Vc+pzOcJEQBp7WqM4TnDJRVSJKrfot1T+XR7tbrC/177trHNFMDvADwVwL4AfmEalVKTAPYGcGlogdmZeVx75S3pewZeNmC5QBECGjaHgZwUaTNi4/KAaEMClq8/D7BCa5Zh9WI3eEg2BtawWlScbEcCxPqQ0Hc6KIAOVuUim1urxd+LNAspJe457X7Hvd7wvssHO5j+L4B3AngTBJgCeCViW+nXQwvMrJnDH8/Ltqbswhj0YsrWGd5FVfQJv1AlrMdSXcxN7xOmbQ1r/kIwpLE15T3Bzkdev+zzVLlu+RxRvFC7x5FgO6g8qMFUa321UuozAN6glDoXwPnIMqAuQSDGFAC63Tbuvru6Z/PBKKGbtaiEbur1dR5SBjmn9UXFGH72utpWmfnsY5jvWoJc6PMOogHnlSfvF6as1OsxNK1vs8Eg8qAG00TeBGAFYu/8MwHcDeBTiHPzg9+01hqdji8gwJWFvOHW1/atykdgwBfSHkLAFvp5FgJsmQzrN92QDyk2J2RPZMKuwSrfTxkbcC/HxBHSHKuYdRZKHvRgquNv89Tkb6OWKmA56I1e5QYvejOXWbvomlU+76Db4qLrDLJ2GQl/nuEAYtHaVz5gXNDaWQUlZL8P2eqHKQ96MB1cFJrNASLi+1dbTzfkIFpQNc2njIMkz2Y3/M+6MOBfbOygu4mF0PqKAmIVMA3VycrWyT/HUHHBoqBbKjphgYF15MG00Whh8813WNBjLIjRf0hP+Crlh6ucQ9GxZc6nShnkoucTAoNhHafKmkzC4FW+cN+wykOzYw6sFQ+R1BkXDWeZkQfT6aWT2OvZO6fvi6bGra/4wwejVAKQgjdH0QdT6BxC64TOJ2++b25RkBzWd1HlM9AqqJ5yy3n9vs+aWyAwUOqZr+OSQ7NxUhyazY/SQ5SWkQfTyekWdtl9R9rHgDXkXSwOxsPZcgwjL3p9ShmNolKd+Zz1y+wQqgBRFQAvDpwBTXrAdRiPLwUiyZGa0x8EOeX2szm+dcx8dj5Fz3HYMvJgunTpBJ71/MdkDcQGpgWHpskYk4ljMouMJZT1yBxrfQKIfB0+n50H78+fX3SdojLoMgvJ012FBDw0hQISmRNcJwScQfLogiaVCp8nNN/M8WZpJ953xSI5pGf+/7f37fGWFNW5X+3HecwwMDwVRd6KioCoQRJFgYskakRjEJPwEBNDYlAveqPGyGOGYEzIVYlKVKICEU1CCIgJmCCg6MXgM0CAIBhe4ouXwLzOOftR94/u6l6166uq3nv3mZlzdn2/38zps6qrd+8+e3+9etVa38rHlWVzx6WtPCbZD4Dqd8hx6ssGmHgyVfOPYfqHIh1VkqlZ2JALHKpFbGSO9SKROTm0XCBhCxtsAYUdBx4PLLRYElucGWKhpXgf45Ihe0354a96TuwLMwrRizmUDCq/dmRu5AuuMMZre/cd4UmJHD96Xdg5sRQ73XXHYnPZHDa/L+rye/UJyk08mW569Me49eL3FL+zVg8S5eMHP57xCmjitC+WZnRG6SMJJwxmN7ZohQxJqFaN8EfBdx6ba9xgpGyARUhfGgXsuutePZ6R3oKVbot5fdk186HqtVysazXxZKqUrcAuQR+/c1vH+/eo5xG5jIV2CpskWzNe66omQd2HHyZeVTXEWfWxdqRihVjsNPbIXfH9jkJIdZLYODezYW7OIScgNOZ9bWEz52HZ6JzFob2JJ9OpFdtg9wMPLX6Xdy3dd2W6zLjv7mbujmzcVzEUulPG7qLj3mW3pEczCsYhkGHmVt03tl+MAOgxI95YXefG59T/hNKIkltOgpSU+dySgMX5mrCPNwTnC7ddgzow8WSqt90b+tcvK36XTk6xYihsLMBeBLaBMi4jA9+FzUNcVYPplefI/Vg8qqZYFzufUeeb86gaD9wK4Y1VD2KYRP+KcXLrPKoWJ1Q9j1Hi5aMci84t95fPfP0iLi+JMXyttNl21ib+wn9OQ2DiyfQXj27EP/3d94rfYzlzoTw5abeSm41tiJSNIs3D8wjL00DCjzRV00TYY3PVHD7fvrE5w57PMPOrYrFDJuNglBQ4FqbyHn8r0zWOn7sZd58efddqmOsxCiaeTOc2LuCum39U/M4qPKQtWm5HyJbvVy0ROpYAXjWJ2jdu4KugqZobOXYCeSCn1HsNqibwj0CSdVWtLaboc52FI1uDpivDuH+Hzfm+Epmu24Q7rr2Tjo2jxDOM+k5dghHjlOh5K1YCZOAl4KqVPmPWb4dKKIcrda1Yh7+ZSkPt+VuXtywJvO5z21xltIuFiSfTfr+HDRt+QcdCaTjjim/ElX8YaY8n6FH15mDPqXajiM2h+9VUr1/1OKMIhIz7mvacxZWyWwoY9oY0rvbBODfkYTHxZKq1xsJCuLlYXQK0iyOGPK5EXz3EWPW91SlZV5c61WLI/o1yHpvj2HW9tgT7ftSn7TqMWtnwn+U6b1YTT6aNRhOzs9vSMfMhYSlNPoINxWjqan/imzMa6Y/epXGxbw7mvdUn3rz55fLGvUaLqcU6yutsLajrJl/n+05k2mhh1aodi98ZOUkyDdkG55e2MBmHFOsXg7SHPd7mBL9+1c8t9CUbV5V9tEsUnhQjhR4RxOEEMV7XA/Y6WwN8ZFi1R9S43R6GwcST6YrtZ3DgMaXQiexE2s23ewt9YnP3A8rOoF3Sglkeh3UaZV1QtacjqSEYSRC8GaBL2uwD5Ls5hI7tm88wyoe26hdma+oDtDkwymN1XeSzuTHu3zZ2k6ipmhdAIlPMztoSfAvzZQK+6XffmS8fhRcWsnHZ997sl83vOjZDkl1Clr5xRsqyhbOxs/bRvtcxxNwnraBjpC1hCNxHsKOER8rXG2XO4nVq3RJELc9zayO3cWOqZv5yvAFOPJluu3oGr3z9c4vfOx1BcjnBdDrCM82JRtp63XK703GJ0RBsR9jkHdPsK8cNWXfFsRnRLwiiN7aeh+jNNrsRSJskp27HeNXjetoukWuL1BnR98l+7rhE7ObAbKxPEJ1TUxvwYYhkqdwAqmKc1uN1va/FCmlNPJk2Nv4Eq24TUtvNqWJTtVdkG+YnALRns58tYZspt/XKmexnQ/SVaua2/Ge2LeY0V5LxbFs+hnQEsXa7OWH1Ijbpzebzu/JGkO8ryb8jiNXcKLrkRmDdHLruMXvW+fqJXNoZ+fcsotfOeL/nvo61X8f1pOX44pJ/mNTNvrH92BOIPR6eE9rPPp/IU0DFQoFhCgpCrxk7TrwVdP2Lvj5MPJnqzjw6P7+j+F2KLRSSdi1BsKY8U5AumoI4c7JV0pbv25CkLMnYHF/a8n0lwc7ECHo2G9cNl5Tldl+X77FnQgNdTsCGdAxRZ3P6zn49ud01Hn01Uo7NsYi6Imn3ey7pMvLO3mPfGS9CJl2fx+6SNjsOC5kwIveGWQKkPgoB+zo8hIjed8zQ3NgcduzYMau+to+cF7vV0MSTqWrPoL39M0pDb15sZ8Kx/W5p63dzW+fxwsaUl8ZVY2KyZIzo5XizlZOtJHqZDsTGm67NuhGYGwCbY7x0eWwAejon8Ea7tOU3AovcxTgaxqMvj1nsK/brq/I8CqInpMJuCL2+JHyxndslyZmbg+XhkhsBI3p5k7COScbZDUP33RuXHC9vcGHStm8E+RxPOKdfXANCwD6Pnt4ciI1maJDjREIr7CYkwdcEwgSsexr4T2eXkTDxZNpfsSsWDj2n+F315srt7sbcttEZb3WFrS/mGDIW4+jkRQEdYRPj2qh9y3FzHKkELki9UGES40YyUIv9bEnBfDU/soTJbgTDyMbRG0EhXE0k04BSFk0SeWGTNwcx39gFkStjI08G1CbtwqZbOYHLG8I2kvyzbW3dMMgc8ZQQmqPFV9EmGvdGUIQlyH7S3o/cUKxF0Nwu9U4Y+Wtyc+gT8te+c+uS8fxF2Q1FzmXHlC122PnESLvf7wMXohZMPJnOz/dw3/3ri9+brXK1sp17Ze3WNoWt1coqJtrTcr9yu5lXVDSFqLMhYCUJ1iJgd1z1560xALbXTAhaEQLWFkEvuMcxpMyIWsyR2q5RTdfAuCTyqirqcbFfolnJvHNJ5HKO2ZcRtRQnpkQfIW32OmKcErAKkzYaU66tGSN1cxz+1GIcwBgpS0fPEBmbI9eK6Lh2SV2KOhXHJjeE7Pju+kBBsIS8s+OHx8fFxJPp449twL984VvF761W+QGbmm47tvZ0yxoDgKmpljOnPSXmtLPtqZlyv1a7/FC3p2Zz207lcfJ9zVzAJvrWTE7q2whbPt4UJXItuZ2Pt8RxGjojS5u0BdEbUu+Tm4PcT8tx5lXnpC6JvCvG2Y3A2PouuWc7dF2b2VcKe5ubQ8fT74csUlBhcDZVnFt10WbytVORG0YlkWPY9sjNQd5ciuPLmxC7MVk3h2n3tY1N7GffCMyNTRC9cUbkfvkxNbFZditVi81xn4R8xxwXE0+mnU1d/Oi2nxe/N6ekJ5L9odqzggTzcblfS3imjICnDAFPlX/EpiBJQ8YWQRdzJAELgs5fv0VIm9mknRF0qyVep7mtGFe5TZB2O/e+ZyVpS+88+8kImBG13NcidWPruzbr+CTOTUmbeeQQYRZBoKqwCaLVgmBzu9U9M0TkErSBnLxh1JRJzojCQ/g65r2zYzLSLmwkVg9B2vJpg722sbU8IR72OqGbCCAaPUYEpUfExJPpwqYF3Pf9+4vfY8pKpvxPegqWfqh5zLdImdkE+Uw1HFtJ2nI/lxijtrYkwdxDFqRubMz7lnbmsU+R/YCS6Jvs/VhhFHmTms7nlERe3DB83rm5ri15jYytJPpmrmdqnQ8Zl7qn7IZgE7nx6CVBd8icBTGn4x5HE5s138TGyQ1Dkrv08gNdOK1Uob57c6jcAdSyi/EumS8vETtmVYxSwFCj5xnDxJOp1n105Wp9xdr6UeCrZuEyd0b8uenYpH0UolcWyTWILXYjcG1yjpE1k7Ym8aSlYk8x3pI3Ar9N2mPkz44jnwKK8Igk5Saxtdwbkz1ubghlRoIM97BjFtdSErk8Zv4U0JiWRO+Sv9w2N4omGZf7KSFyU7StITcMSv7CbrW8MTcZq5WPqIDSrHd9n8wxN4QIkbMnA0r4iD8RjImJJ9NGo4mWTOshtexMycjbHC9QpeGrE676VFdV49QnnhEiaD9p+wmakaG0M4KOzRnGo2feu7FZr51754yI5TYbl+EYeV1Dc/zkPzxph8aZ5+8bNzbb+3bJtml1A13h3c+aI5+a234il9uViVwSsSRb4w2zcYuoRUybvE4i0xoxtaKN3Q/avfi9s6nrbFv5hUzoRCaa97I/FCNlM+aO+wla7ifnF68tV+EXEcNImY1C+ozU2fH4jUAep+nYQh65tLOWNZKorV5gxjuMhGuk+HB5QwnPYTcUy/MknrZF9O2mO2eEm4OZH3syaBCvWhK5YuPkhhE7TrNVPk2oPCvB8vKVG/ZhfdVkF5ukZ1oj2jNt7PrschV9fmMZe1rIydQm2IzQZF36wqaS5Iy9I2zdBVLf3ndJkhFnTOovrvYUHmfn49kjONrrlddoHK3JYboBhAjaR8DsmHWFTEqC5T3DqhIwI3Vl2cIee8jLj5G2RdAFkbukm9nzOYSg5X7WDaXl3uz4zcF/7Gzf/LpYnraflOW+DTKnDkw8mW67egWOeu3Bxe9zggQX5jKCkGIimzZkZDs3J0hXCJDMb8rHN4nxha5jYx6wTco9Zz+rfj6321KApjbcLXsExvOaJZiU3yhqT5KAQ7bFQF1tY4ZpL8OIPjanusfueufsteNE744zcpd2RcZ9cxR5HX7DCB8ndBNi7wuQcWM+Pi4mnkxnpzWef0CZlK9FfbypR5cKUR1iWxCEZezzc0K2L9+el0Q9745LmyF1SdoWGecEzkhbkntHngfxtGOkzeQBe4X8n3ZsQEngTGvVT9qMoIf3tKuS+iieeF1EP1wrjmr7xqT6xom3j9JTLHZzYK/pewoobFGiDzeUZN55ItMaoXrzaD35g9IgEnpbeW34tKwnb+c15rMrS1tFAl6QnqUl2+cnYIt0xfb8xo47Tjxgm4DzceJV+14nFNboWQQrvOGAgDbzpIHSm5aeNNNNjROwn5SHWTQcxdOOoTwP9zhskTOzVzt2TASZkRiLwY9CyrH5VQl6lBBPrFtwrEtwItNa0Udj7iHxK18JDEL8waZJmSEt75siak/bE4k+IdXXF6Td62evw0jZkuoTpD5v4rlEa5V5yta4sBnCs0IiC+W2IXAmqr1AbPKY0pPuVvSaqxK5z5Nmyk0h7zqz1xOzHqXNTQzjaKDW1b5kS/a+Grcz8KiYeDLVjSn0Vzy9+F1W5ZhqHSslg5VKWtv5z4V15TGLDVG+x0oBSZ23JspLANBmXnNOvHpKEHmr9KB7yPa1CdiV4LO96r5jYwTLPNuYQHY0RGFeZ8ETHiFdDwwZd4nXzIhY2mMta6QCEQt1jNNqxhd/rjuUUWd7mbryr0c5tiFMdr6+G4Ih3sU674kn04VeGz/pPrP4XYqWTM00HJtZRWz0y/bQlkBJrjCluhuEzdS3E3UpoCRjKYSSk7Hcz3ogCX0grPprSdrZn3s2ppgkvWpTLTVbknbhIVu6qZLAd8j2E3J5XULKTOyaetqeNDRD5lIDtSqRM1Jmtg7pZJDt23FsIe8aKInZErMmRM4InHnVPqk56mmTxUmJPpHbi4VZirlDde8dzuserWPv4pF8CBNPpuufnMON195d/D4zWxLA9IypmZdCJrltxrUBwPTsdgCA9tQOpW3KJI1Lohbll3mic1vm3uWqUzYpC9Iu5AFJrbslI0hUp6QnbTxoKdghE52J4EdxljE5PSaK4RHVLjzwliDo3MPW23rEro2nbnUtyDsUoPTojTYpaz8j7dKjMTa5n9UixoQgCLlbnjK5EVg20n4m1ocsJnYd6mrgawTJug2YcdZ7TNqrNoeU+1ZtG+PbL6R96lPXX+wOvBNPpgsLXfzo3lLohKlBtYlNkq7cDpGtj4BnZnOlKUm2hShJ+Zjeaq0qtqdnTD6fCKbn3jLzlLNtJvVnFKCIpwx4whpEzUl+gDvzro2Kboiwh9mQItUhmTtht6XoMjJtNVyinhFEbJH2dH4cERLpq6wklBEsUJJsj5CyFKuWHQoMiTKyHYqAc5uUjzNhEjnObJKAO4S0KSl7OxT4CTgWn67aIsbXTYD1IRscc4/pvk6d6vsTT6adTV3c9/2fFr+z5GiW6GzXnbtlfTIhmqlGyWTkmZmMINqWB9y2xoCSdK1jMtKWx5nZRoyvzn8KrzgnY6nPKgm68KoZaUsPeBSvWcaije4qk9ibXydsgqBzr1kRTyS6RsvInemQMu8a4NqkhqzbIs49LcZXte39gCJUotlxxLYsOTZkLbsFWL2+6HhO9LLDAGkEabWAId63NU7mGNK3bkK0UWRFTzrSHJL1//J1IGAtbXoLPeBW1IKJJ1Ng4E624N79Yv1qGBRJuWB15XJfKvxBxEKk3ZIHzCtIpggpA6ORdotosXIinxXbmQdta7rmpC1Vo2bEthHdtuLTeRI26X4ACK+6S7xvuZDI5P2qyvZJcW39uDimu9rPoMi2orJx0lZRis7Xh4wtXuYpfZiWC5pim7SIKUSqSRhFzmdEb5EY6RXWZW1YyH6+/l+U/Ikt1jOss9AD/ga1YOLJtNFqYGa78oMYfyRxHz9oK2JCwD2RCC7TfYpzsZKSwwnGrHZ8MQiYhTpMWENqrcpQhyHRYWLNLTKHEnC7DHW0Wnl8WigqGV3VZqP8mzUKYWqPlioLfxh1o0j8WcXCH0xDVa7Wy/kMJmZNBKVZDmW2rxF7CeuIRlvEsDAKIds2U/SX3rfsAtAmpG2aQzZknDv7aXejFcTYN/tJmyFgV9lfHssi8vSYXx9mV07hOYfuWfw+L9N1Aqk5rBwUqJ6wHl2dJTYGFrxXnnrjUAUIK+UDpAqTK9jhk+AzBN+2PNzM5utQwLRWjQdtxaSnSKhDEjAhZUrUU274w2o/0wp70kZLtWrLGgAi1Y4QuYfoq6fnEa9aes3mRuEtXDDsFanykguVZkOKzxQ2Ti2U1Jk4NOsMIMm/YjohhDiKNkunM9w7HxcTT6ZT0y08Y8+di99lFdIcrbPPPtSMdOW4XUXkEnDVkk22egpID1k5Nl/6i7nb9xB5NI2U27G66ap6p4yUgdJbZl61T4S6EKkWpNwmNiZmTYl8RnrFrk3GuVlbGUOslgC2kHds5YteVtbGtJvJ0VCCsAoPWJKtu2hISTvWSkbOLxo0RkhZjrNQhyFjJjwNlOLQLDwSE3L2tFwppufzaQ43hKfuSx0cExNPprMrpnDQi3crfpcVQ0We4wgJ62xcVgyxmnu5umpsckWW1dwz8RNfcjpLXmerorF+7L0FtwxRwsyJleoxD5qFMlj4Q46PIkwdWzRkknRVPWmfCHWoFU2bLFjKc7Pbz8zm+4mQB8mFtvp/mYXEputdA6DtaYLtZwDuaQfaz2Tjc8Q2ZPsZQIRM3BYxVujE8rTdNMCkZ1ojmuhg5+lHSoNY6aZloM0sfUYmpMu4jQmis+R0RtRyOyZ+YgmhbHSrf6qKo0iCNuNdkvgO8Nr8UCgDKD1oRto0vizG7fBHmLSroipps3Hmccs5zNP2ed8szh0ickCStkvAdqsZ2TmAxKxz0md9xADeP6wIdZA+YkApXydDJsW5EXIHSgK3tFbz68EaQbZabhglm5/9VCw7JNbo0WklcybqwMSTKaDtFswC1K8y4sOiJrglyHbKrIBOi1XPFdm2yV0EeP5iR+Ykkjp7i4AXWLJ3rk610VN+acbnXG+XlXYCZThDesVm3EfAISUqll+Y2f3VQTEClmCeNAt7yBVoE/agsWbxHqoSsC/+zGLWzJOuKijtXWgMdQHweNpNQtAlKbtEndmz+Uzoue2Lp7Nx0gKGkXvLuq7EkzZtY0RlXpN42q1pTtDjYuLJVDem0Vu5R/E7KwO1etznd7+G5zHGPDYoKeFWMT5k9UvPV0C1zFlcKVdVWX7iqvxn+WHqUoKuTtohD9kX6mBEHw1bBBb7mCBKtp2fOxHn5qEMvgDIPOnBuXK/wfnF+ZD59rGqrRzHwiOx8MfgfnJfRsrSXjWMIu0sds46AwDVxaFZZ4B4Xy83zBIjejk+LiaeTHu9PtZtknfEbcvt/A4mFwRomo1MWCePGmXjMd7p0pBtQ3MPudhNKuQUK6AkL1DKCIptI4qip0TeYF5zL2UEpdfGhE6MbWFheK+ZqU9JO5MUZKScjfvr51lJJvOegbCoiW8BkHvNrMKGk3E5zmzhssfydYK7Bb3nQcRS8dgxQ0LPw4RHGtQ7d0uwowQcaNcChL3vOjDxZDo318Xdd5Yx0zZZsWVxJpnvODW1XTlu4kyzDcdGcx8h8huFB0xJm8V/OsKTNhVDVgC+YoDdswJKhVBMLqFYqYZYiDG19JKgtfGkRUks86BjQtwxIZSQ0AnznoGS1Fn4w+dJh2rm2X7ydWTsvEyLc0Me8n0wUvZneoRq3TlRm/k9cSetb2nGBfOkJWI3AjYeInd7POmZLgo6813c+4OyNj/egbLh2Fh8yCLlSMK6IeZ2uyRlc0duT0mv2SXolhIEm4co7JSZje44y2NkgihAKYQij5kTtGIpMT6YVBZW/QNgOiSE4lO0yhPA9Sq3FFOLqh2YRUOiBwuUVTtGjhDgKlddFueeF9kUHdcDtrItDJlKG6nNtwnclSY04z1rjhsKiZZsdiRBs/BINdGSmHcuwWru2bEHj5dtyxH3yWAUxEh9GEw8mfb7Ghs3lEQhHxFKW8MZ97YNZiutUy4pswB8rM4+Wp7Z3ia3ld6fnWiefTAre8VASbYWKef7WmkrYg7LTzRkq908RS9IqaWS4iihxG7pFRtRE6tSRywQ5vtapZJG/GSl6KggiNyQsU2wboWNpRNrsjoi4icyFEIJ2JC22I/VwkcXDQUB9xgBB0hZjssqJVaAUlVpinnfftGS4UjZt2+dmHgybTSVVWFjq+KY2KDoW0R0Hyu/VsN95JD2GCnHVlJHSTQ3NfXt6TK9hXnAlmRgoI4eEEInRD6QETVQestWfqKpi2dELce1/LLm48xTZtU7EEneLBFcesos/NEinnRLesXCq87DIlaXhdyrZuInmZ0pWmXH9JO2qXWXdetG0cpdfAS4qEnIJu3MZilaReQDmTZsiNyl3So3JXN4pWEqJ10UTE+3scc+ZQUUi6uxRzDfYxn7g7IPRl8udvTD8awQrPgP674o29oGCNpOmXETzZknHUs0t2vzd8jnlNeakbZUrxqJtA0pM3FuIkcIgCtWRSqG9Pzj2YbUWGCeNlO0kp622fBU9wRr6n1CJ+1Zx1aQtYxtz7DwiKsXa8e5yzl9nZ1TxxIWcUVLJKn3iAh4l+Rh90jYIUb0hsB9c8y4Q+6fRi2YeDJtthvYYZfSK7PIlDxOMX1JnhYUXk2O3oWJxFjfEm3I7V3yBY4gFrZgcWOWouLLWTR5iSwpfDiv2YisuOENAGi3THx6tbC5C4C0OwLJxoiqTzHRE8vTzvftcgI2xMzLL6VNeNqhCh1P/NmQsUXaRBtWReLThdCJ0H6FJNs8e2SKkTbRi82OZYpeyvGCOC25PG2NSZt/jkvKXUKmPk97XEw8mU61G9jtGSWZMsWZmACw9bjEqpkCK8wAb78RintJ+0gK7N3ymKxdhSTtqmCxZkbQvrQVFtYwBO7TgTUELpPK22wBkGRl2HX4M/lxRKhj2hxHxpwFka9wdV5NxwQrkbyiehXNb4an/HKUmHWR/VHup+d+AQdDtPwoJAUjRB71qkMi4FZGCMnDlkImK1jIxI2TmyrGbFu85piYeDJV0JhpCU9APgbp7ONixWUieo3m8aXXnXJsVlxr3iXWGMHSrqFDdAA1HnAsLMHixpZXTARV5FfQjM8L9aTKPc0bbixZzo2FKIytanmltMcWBZnX3CKhDpkbaXvSuZ5su/yyF4nkM66MIFCSMRM18YUtQl61VWcvtVpZLTyLP2vXg2aetoaYIz8c8jUNQgTsWXw0djWKzqv0pGWhzJiYeDIFYN31rcqm/EPSFA2/iksv09xkzlvu0Wjrg5HfRYleI8B1FkOLCED9IiysXt8eJ9VKvnzKQBqOlWaz4HrIsXzJqgjlIQKDNfOmDFQmhbspcFVjzc1I+IMtJA4ndGJuDqWHJYtNyjluTbwspWyvJOMtEh7RopZ9XElBU8BiSQoGiFwLUmZCJ74uDMXrkZi1Z3tcTDyZdnvAk3PlncxS2mm5nlFUSceUk1rJ9oYUyj9stO4i/8JJTxkryg96KajrLgiwsASAoAgLq2ACuAdsav99IixmviRlVk7aISGMUSqX2IptXGRlvBXdUHXQMNqwrPpnlDp7W/TEr17FyB3g4ZEQkUu7bI3TynOlfd55Id495Xri7Zb73bPETZg0oRQtCZR/W9ueQphxMfFk2utrrFtfXlBLlsyUtLWYTXzAmuWHqUnu5rq4G8vKJPFHNn9Qq+Vttm0l08tHnu76fEPqYOaejxRemXIT3vtaKl65BMvSZ1jl0UgesCRloh0rydSoX3WsY1cTXBlNnNslWF9SeGeEhYtxqnZi6lO0T5kksUiq3WJKCjICrmpjgt0A0Gqa91N65838e8ikB7NxE0oqTLYjNCYmnkw78z386J7Hit8tlRkiQWZs7A9vjQsCNqvO8g9vP06ZhQuXtL2PWORxqWxaV8alGoGe5BIzsu6/Wb4fo1TOWlfoZqmCJSUJuyxGHCkNXTCpLhVjyUApOWgTtGsrveLyWsU6KhRZGzKTI6INGysNjdXuG4xb1WNQVfxE2qs2lAS4p00lBSOkzsIfZew7IgxOxlnsW9qb5GmhDkw8mfb7fWxcJ2I+SgrmuivQzeLxw3PHrPi4ZCfb5wQsPpSFartcQW67ZCx5j8WrNPOALVvuAcsYFuR2fkxhMR6yJFgpSdjMPeRpKz3GyBCKKqIxZQiHVbSKecUxERU2brVoDgh2A7w8M9abPtTUcTEqfWI18SyEUVXnVdrr0nmNqkaRmLYvpW9cTDyZag1s2sibmrG0IQOZi2nZi0cJN5CvGq7nCYg7Zsu9g/vusqG2GfZq8Qp3PBKboj2MqqqlA1BG/WrhMWEjHpgg4BkTwhChDG169YgVV9YSWTfLxRezsEcFUaxOluHFPOb1UoKmHRW4OLcJS9hecURQpaLMYFWCjnnNLO9SL0LFUNXsDnuOOx7Tfh1GvHtcTDyZNpsK26wqyYdWVAxRr1w8ypFcTV8JKiPmqsn0sccYtkrMFxF8IizGq5a5niY25VYrZfu6XrUJV7DVYKD0mmlfI13mYDYEAbDV23ZOxtNErlBqw1otj4uWxrKMM3uPPcgMjGpes8+TNt5wNMWNjJvwBSDjyzwFbj4wzjxpQFQURQS9Y4pWTOTbrqlnoQ6z7QqvjAtfc0mDZa0apZTaD1kfgRcAeBqybKQHAFwN4K+01j/N91MAjgfw6wBelO/7CICbAXxAa/2tSq/XUJhdKVbzGZmykjThScgwAEsL4sQqKzcCK4qe+HgoCV7emaPtLogIC20sJ3M0Z1wRFha2aFOb9JTFwl0oRuxr0Wy8YbmiGwhbeBcbSNii6KhgacOWXvG0iSWLjgr9RhZDZuELIBw3jmVTzAvPNNbShmVTmM8ra2Mjx60FPkL0PRLCqNocUtq511yVdOHs50MvslBYX/3TVkimAHYDsCuAKwA8CKAL4AAApwD4LaXU87XWDwGYBvA5ZOT5DwDuzef9IYD/UEqdpLW+JPZirXYTOz61rD22+nAHan2tDwtR7OnSaiZeTsqEHsx2z0PKPJm+2t183Hr+UL4kICuTYu2W3fnWeFGFJCqTWuUjfYi05QJf1Cs2VUiSgHOCtvOOHxfbgWstvOJZGbYwC3fCK0beDtvuslDNQ47qvDIbWeCT20yxype1wdLdWHNIFsJgr12VqKWdZWjEJAMZadeBrY5MtdbXAbhu0K6U+jqASwGcDOBcZCR7uNb6hoH9/hbA7QA+pJT6gtbh5eyGUli1SqQPaXHx801JWNqUmFpqNdUEGqKiDUSwmGlbZtturC1U4y+PKT3hLqntH6W9BiPjqq0pgHLV1kq9CZSLZna/TmzMk2YE3SZN4EyJaLafTEMLVCb13ayLzJ63vJGlnyZUEcm6sL6oOVkzTxoQsWZaSimJWihRBXKUbVESt9qvapcFwONVm4U70hxShi9sr9rNwIi1uWELhL2FPvBd1IKtjkwDuD//uT0AaK27AG4Y3Elr/XOl1A0AXg9gFwA/ix1YLOBbq/nmq6OFp2bItin4Rn4Ji7uj+IL3C0/CJVBpj9lifZZGKSc1hGeTqhvvYrX7/XlOunTxgHnApEyUETBr/JbZ3fQYI6doJ6eHxblD421f8nnhFU+J8Yyo2lZuY7HJq4MiieZFEYhl69tzB1BcVRY39hFww+Qoh0MZkozZYp8h264nbswIONTSJpbLLB2QWJ+xeTIuyXZcbLVkqpSaAbANgBkAzwXwl/nQ1RWm7wZgAcDjsR37WmNePPooqzY8JwDBDYXNOlfxW6DU1/J6+2EP2HgIPetDSbzZiI19QGPtOVhczQ5LdB0bE1SxHtsiYr9VwdJwqjZ08yafTxl1qrBXLHVv2yRswTxgPi5fJyOvdmt1eWwiTdhsuR4y7U0GiBzkcF6yjDUX4YyqoQwA7fxzPyNJ2XwXpI6rXPhTJkdZZGU0TM18+bTAxLd7Ma84IL4N8Bhwd6EHrPG/x2Gw1ZIpgLcA+Jj4/T4AJ2itvxGapJR6FYBDAHxOax0tb9B9jTmxgikXUore6ZJgic32bIvzKG35IRXc42Tn4J6XIVYtvBzZasMQUZcE8n0ecHE3J2QrybBqK+hYXKw7TUIMpP9R9n5YPMsl4Kp+RKzxGyvfrNqvPrPnMoPUK5YETCqGKoYlpJ15yFbJZmtWjGeP78xDZoIo2Xbu5Wo3LCGzJpjXTMdl+EM6G4XR9YqlrZmTbVvGkkXKn4k7sz5iPgFsXu23jGOmAl8EcCcy7/RgAMcA2Dk0QSn1TGSLUj8G8H8C+52CbEELT9nlaXjk5+uKMZaMH20XG53jKiIxMpZf9jYrPSRZHMLZRT//RZIz84aH0YCki2eRuFiRAjTvxruGqc1nHrCdBJ+dM0vX6bLuCGOKb8cS1gtS9tXZ5+TH+tD7FK2mDUET0p6eEbFkko0h50znpG4TtZxvPGT5WVaOzW6DkzsWI6TAsViyRe5GkrBiBR9QespgnjJQqkYRT7kObLVkqrV+ENlqPgB8USn1zwC+o5Sa1Vp/cHB/pdReyBauNIBXaq0fDhz7AgAXAMAz99lfr/uFEA0mj/lWHDW3SbJUpEKKVTv5ytjMvhYBk2T6VjN8bmZfJf6q0iuIkbGBHYIw4Qai8ypjZREPOapoFViEMDX62ZxwDKzqajGrUrLzJd2YddUOoBLjtEsGfARNSpqJ6DaTGZwWoQo2LkMZhqyHycDgi31S3YpV9hkHxS0mYVkZwGjFJDxDYwJipoPQWt+qlPpPAH8EwCJTpdSeAL6KzIv9X1rr/6p8XNjB8hjKhRT5GO9WNs2zElRS4STtrASV9XiyjknItkHCEkDpDVshCBKWaJAFN9le3Ni0Lo1yFbiX94uSGQ+FqLbHAw7lTvq6GphEdlZxZJWBzrkiKuOm5jCv2Czc+ZrJlQh/gWMlnUVcmNgATykmsdFFuEgsecYiY5eAaSyZkC3La7YJ2J/2BgDNXBfCKrE24tyytU2PLOwl1SgAwCyAHaRBKbUHMiLd0b0UIQAAPv5JREFUDsBRWuv/HOaAg36DtWpdswq9byW7bKjHPFPXBlTXAIh5wOaD1yQ3hGybEDQh5SnraclfoicJ1gpRkK4GodYUQJkzWdUDjuVLxko/WW2+lWFBCFiGJULeLqvHl+Mdyyvmq/iDGKXOPlZHzwlaEN6sqX8XhSOxdLdCfcolbStUMeN60lU9ZWuOIGD5XRgXWx2ZKqWeqrV20pmUUkcAeB6ArwnbHvnv2wN4hdb6e8O/oP0H6XXLD1i/kX/QrZsXSZZfDLKNtJQOkW1MNSdma5F8S6Zo1SRhB+v9kIW5FnnsBcquBjIbotfPXsfKcpDXfTb7+Eqy7QVSb3weLiNbU3E0JyuPSM4jI1tfao7Jc1wgBMvKOAFOtqydMgs7jNLfKJYtESNgQ6w+pan2rFvS3Ax4s4yIgdJblraSgEXMObLYt9xr8z+hlNoVwPXIcktnALwQwG8BWId8YUkptQqZR7onslX//fJSVImvaK1/HnqxRrNhlZPqvvvFZFVRdjmou2rNxmPN8YYhYtpziZSTxtt8NBwb06LkSu9u2ak9x12ssMtfWaK/G7ZQbe49GIKmcV9JNCT1zP77uB6wIWNfy+JhFasAHgNmpMw0XZkH7CNgI4rCFuaGqQ7q5TePccVNbDL2e8vMK2bi2kBJ2tFQxqz4jLIQw9TyXoD6ewBvAnAistV7jYxUP4WsNv+BfL8dAeyVb7/dc6wjAITJdKA2X5MvnEWwRMhEfuFCBBxtdEdKRy0RFeEB9zpuCGJTRTJmfZYUCTsAnICNN+CTMgu1gmY9k+S+rN5fxsCs/kiFDqxLyvI7W5CyjAuT1bg+YWUrVUsMs2aLIVIGQFsNx+rszbj0kENhCaAkZhaWmNsoPOVNctsfovAt3PEQRf6d8eQT9/PzXAwhkwZZzOPj0mtexo/5WutLkZWNxva7D27IcyTIuIkkTvO1l8TZZI+eLfcLwz3ckkis0lFDpi3XxkRUgDIEgUUIQdCmdsTm63UUWk2OhSDYo56PgFukDr9IaLc8YDeFp9kor4UqYsCFqSDbpignlWRq3pkk4H4vO77kCdaMsdctr8s4zRZ9BGwkJasuzMnxWFiCxYBjSlNsQY6RbaxmnnrIoplaLKjBen3Via2OTDc7tO1ZslX6Jnmk9h7OlFqSev4+8XABQbYRD5fV7lcVTAF47X5RGtqTj7OkXn+EEMRQMeBAW2df36LpyivDTWtscLzMpnDDEi2SLwyUnwk7xpjnZbb550XlOWuaeMDehTlWnFGQsmsDwqImUX1Wki/s02ctPGCSumZV0cnXId5udfUpN2whSbebj/u84uLJTzwB6klMjVos9Pt9S97MyjPNvROae0ps0j4KAUuw2GxVArZDCJIkq5WGSqUqpoMZC0GMQ8bjtnpmlUmxZnJVSZmtEjNx7ibxlLPzZR4ynPfYJHHjaZYkLCAJ2mxai3WmPJmULAPhEMUwC3ejZE4YMo61kmEhCkmwC7mNec+A9JpdUq4DE0+mum//4VkCPiPLBmlvYo178lANrJgdUx3P52gSYgAA3XYT53uFxyKzE8pxQxqWhzvLqpnKD60hJfl4WIQliFcMCPEUS0SChCDIY13so81iYJJgma2sMnLTcQAumGJsshw0SrYRAi7EUUi3Tmlji3A8X7gwDeQJ5/vJkuX8NBjpAiXJWp5c4RXLG3a5vhAKUQwTA64qgD1PCJjlDs+LzhksBuxbuBsXE0+m/X4f69eVSbxcSo54nmTRAyiJlZKy4gQbIm0755O8gWnXJON4bEGNE7Dr4QIlIbIYr4+AWe0+mxPrYEBTgISnEusgahCrMmKxtCIe61n5ZSEIk67DEtulPUrAkXSeIp2NiJ9kdjd1zRCwFEyRn0czf5jqSvMxq1oxB5TesN1s0S9QMoqUH/OE5bazWHdl6F1Wx8STqdaDHpRQ4iGPmYNjgB1XUx0/2XpLUHtuzigLJ7AEY0bQTbEup5XwbJvucTQjWLldLAy5450ZWcNfEkior9H0rJhDyNjydlskBEEWNtgKs5V32bN+eDFSmSdJTveLZueNBiXZBso45fgo4iixBo2shblcm+GiPnLbzBXHyT97bcEsfRIPtvSAu+6aQhkXdj3hbE69ceE6kMhUa7ogMwxYzmds8aVqwz1Wry+PyZL2fQRcrFDLb0x+SvLcGDT1Pvp0vEyc7zk2JqIC8BgZszECpopVRJ3KV2cfEkeRYInxrMqIJbYDCDZ0G6XM0yZlUT00k9mrKlbFxn2969skdS1EypldWXOBweo5P1jFnHwKM97wMHFh+RkeFxNPpoPJVZIY2Up3jGx9TfOyY/OUjCKcQDxTKx5Ileurl6CGxmMELMfbDRPnCxMwzWjQ/IPMshdCHQgAqTTlPtYxAmahCGm3OpYGEt8BWZvPcizDlUkMjJQBXtIZK/M0iepM/MQQLcBjyHLceMszxJMGRosbh0IULHPCKnMmIQqZY2y+KpG1OouUWWbFqJh4MlVKWYRlk6X5IjQcmy+Xkx/H2CICFxU9XKD8csQS7KuSLZMZ9I3H4saDcyWsBTUx3yyoWWQ77cZzmWcrbStWZkFk1m2Atb2Q49acFa5NEidL8WE5lqpXXhcWAy7nhgU3OpHk86otjduiIoipTjExbBYXluM2AZPFvJHayrgLcyxEEcuMaHgEfEK2UZHIVCmLfOwPemanLTs8yfBF//FI6EDON55MzzPOwLzcIs7nI+BAuSkTRs7s7kIMI1iqaDUEASuyCMdA+3FVXFCLtY2hLTA83ux8YJwlvgPVcyzj/e7dlXeJquGIqkpUMaETSdBmfGaFDEuEpQDLsITrFUdJOVZ7z0S1SRVdHZh4MgUGiYmRGBv3zcn/YHKUELCc34dJNmak6/nCMC+XxNIlOXVI6Wio95IcZ2Qrq5kWpD4lkQ+MxYDZOEszs8iWLOzREuCcTKdIni7A+20ZD4uFFYDSY2UlmyxfUo7XVWeviLoUANCPRiwFKH/9YYROWlPuzdkQ63pCunJcEvAUCTEYD3maEKzcd9y4cGytYBgkMh0A8/ikqd9372TMQ4h5sywJns2xWz1X95DLcxsvZheK3TY91UyhTqSs8ggoPVvLCwoIbQNhAmZyhT6EqtaY1wuUXmwsxstSe1jF0Lynzn5zl3nafbvcu3N1AWxJwOEQBRO7Zl6xJOCSlAmZkq4EAM+mkOPjYuLJVPc1TTiXYB+W2HiDJIXKDyKL01KynOJkWShRWeInPWe/fsUFNdn+eZxqJWmPLagxMo639CBCKBFJwapxYRZ2kK8twURRQroMQEm8bEHNt8gWagEjSbkTWYQz1UNM3ERuDyN0EupT3/N4wsO2EWdELLdl2MF83qR4CSNje7FueatGbVZorQcWk2SeqcptELbhyZbtJ8m2FKEmxEfIUJ6bjM2ac7O92XJ+uW/1sAUPUZgx+Zv75eEFEOEFNemhNYmHW5VsKcF6+nYVYYmKC28AqOpUgzwy9qdcb5fl7Po0GGYJ2YbaHGfjrtTfPKkomiPhCEa2jHQB7s3GPGAEFuFsZ8K8ICfl8nMkHCFKsCwu7HrFdWDiybTf19i4IVIBxYL3Ea/M3jdMwOWjT9ibtc/bn1XAFsQA6c0Kz4mKn7jhiJhXbFUpFecxfEJ0rDY/nr3gEnA7kKsp7TIGzMIOLNzACDoWFx4lp5eqkHnagLOcXpO83rG83mrlm0xdKts393alqPb6PC4sSJktuFUNQXj1V/PPmBQqKeQOIz2JfSmK42LiyVRrbT0iSSj2+E4k6WLjRSDfQ8ClLTwuwb6Qo8Ru2aM/y0ToWeIphIDJfHucxY3lAopbmz/sIyFQPhbaBOwWTcRq942NCaYACPY/8gptk4W7qgQsBbLLtDj+1GLAdHi9lW4kBFGI4PhiwAt+VSl/uxd3DiNYJlrC4sKsa4EtcO06CZKAY1kzw2DiyRQIXFBi1g03jckWVtb5T0G2hTYp92A52ZLjWKgabpCvmf2ki2gyhCA88SLVSyZPG6+NEKycLwmLEaz1+vm5yy9CgzSo4+055Lmz+HV2Pp2mELRhdfjCA2MeblWytVelScJ6xVYygPBmycKcFn9HqmJGCjH6bY9uA6lq65JFNk62M45t3HYvhf7qJun1hgm4G1h4A0pi9YYgxsTEk6kbM43dqWKJ92GPk+0Xyg8djoCres1uUN+3OGYwSnYCk/Wz5kSETlgHAubNcqV3IZpBVqVjMNdXkXAMwMtAQ10JAF67P83yKUleJiVlTwiiVTEGbMWNG2TBLe87xyQiAfHUwrpKSBIjZGwJ3hBbqMULUIroMCk/K1QRIeDOpi5wJ317Q2PiyXRYxMtJjRcqH8Hc/RpC6d3khw7TTiREtmwVXb6mTbb1eLjyPAxhSlIxXQQkmTYFcbZahEwNwcoOBG13XHqZ5aOeuOj598nKYojW3ud/R0/KmPFy2WKGr5mc8YAtD3cdW0QTWqsBso2WbI4QA5YEG5OTLJWoyjlFJZs4n6pkO0yIIUS2HZL5IPf1tW4ZF4lMKyBKoLTFQuyo0R0A+ImxtIUJVqYfVSVgO6fU/5qxhRSLsPInQW/lWN9dNAktmMnxBSL1R0mZiJ8A4QUQ1nYZADoj9DBi3i5LfGepPazOnnmw0s7Uqex2ykRSULzOKItwhZiOFQMuj6nKiEABk2VG5SI9hRYh4Rzm9Uq71U9rbiHrLlcDEplWQCzQz2KMErFy0iA8Mcby3CILWYSMYwRctUIqmmdKzi1KwFPhaxXr+srI1BCwjMkx0rZI2XQn9eRYhpSofB5wL3/9WCFFTIkqVHsPhBPeo+GEKSJ+QhLfM7vrIbNutpKgQzFgFpZoeTrTMhTyfh41M5PJ4NN6GBeJTDHcil6Ze1pf4Jqh6vFZWSlb/Mrsw2caGCKSHq4hH58HyxagYjm7rLNkOebm5NrHFPHe/Dwtsmy574F5uDK+aYjXSi8ioifNCME2SJVRA+Gbb6z007yOJF25uMarjKpVFDEtVh+ZMrJl4iiMbGMLc6z6jSmb2d0G8tfwELB5bV9RxbhIZKrjxDWMsgyPscXq/fO9BNMwooiR/igrkzHh63FCA3aIwU+wAFfBoq/tKXxwMFtusrSsqiEG6eGy1i0sxOBTmgqtNvtWmFm6T9lMbviFNZ/WaqjMk4mbANVLOpnWapuUfLIOBT6hE5ZmZmw+AR5WatyeDj8pDYOJJ1MN7X3sMh+scb3Q4jg9lyzl8dkijnWcyDhDlIBji2PGRhbCrDbUHekB53mdXZdMe4JMrcfUrpuKRD1csugVvyFkP1lKGFASFUvlssIKU8JLzdN9pAdWkOkUb81iiFcSEmvyJhPeWbYFbedCYru8NbI4DrnJM1ETJnANhMk2JvU3Q4StZUpZyOsFwmQby/P1ke24SGSq/bmPjQCJ1qmDyI9lCKu02J5rM7fJcwx7wFV1V7udah6Pr4w25FGOKw/I4rlRAo54uOWXj+eUGrCKL5bqxTxcuV3Vw83s1fIpqy6oeSuKijQzkvzvcTZY//mQhyvtsZr5IsYrQxEzrrfLCNYnZMKaJPq0F0ZBIlOtrccymyBYPLJaHun4c8LpSeV+5bbxvOwafjLeixGwGCXeTVGt1AvvZ50n68Aa0dgsCda1ATyrgBFskyyYMZUrVqrqK2U1m41G+RWKLTSOQsCGeJmHy0hXbnesks7sNX1lnmY8tsjGOspaXjPZj4GVU1dVlwK4B2zIWIqXsLiwr+HhuJh4Ms1ippJQwquH/Z4J/vM8Ul4GWi1mOi7K1/YRJBuvdr7yy2E+9D6PhYEtqjSahKjFdTVfZrtaiSyoLYS9VSYJ2JUE3PVnLMRivPwGJwlYLJ4V4RP33GQWg+XNTrtkazwvmU+5MO1mKphuAUBJsO1NIiwRUYgyNrbIBpSfCTujIfzZYcdhz4W0LJiUDbOwg0/MuvR2OdmOi4knUw2/alQQ4knY9iIrerOROB8/dnjf+Fg/H2dfcLGXVK8yX4SWHM89EvnhjngsDKP0LJ8ntpigcaEWRMmwOgEzycCqHq48Jzouri979KSCNj0PARNv18R4e5aNNCckHi4jWKD0cmOdA5iwtSTdbj4ubUXpJ0qM0n2CEzAvqhgXE0+m0H7txaroe6pkxB4ABgiUkrHrdUmwEMQoIYTYvsOQbWGjqlHaGdeeHMw+IeCqHUKr/vV8PZNCqUS+EAMVwC6S6cWj5wikHc/pzW1T8u9QeltluW89BMxivECYgH26qaF477hZDkElKYkN5WadClKJTGtA1cddGWOUj67mA2GHDgxZxsIJw4cQxiXbeGjAPbdCf9XaKzzHbElSZQUSVVPC+j1Ou4xMi5xQGXYgbVpaRM1pYd4lUIDX5jPN1hYJQTAPl2koAHLBzS0bZjm5md1NDzMecncmHM+l7blJiAGICZS4BBzzcHskBNHvyc+nWy5qp8ilPNPaoPVo+ZlV24H4wOKF7KvuWzGPLd4UtpjsH3n0ZPD2YSps4dggq9cfxZuVXy7T+bMR8XDZ30qTRZMYqCQjSRvyVSYx8WImcM293dLzbBIPmIUtYh6u7FxryJYtyPRJmWe2HcjP9YQTymo0QsDE5pPgYxJ9IQ9XjncX3HBCHZh4MoX255kuJqq+pgzhWgUBZCHMOF7M6832dYVOzI1Z5pbGhE4YGNnaWQXVvFkr+6CRf1nFXi3RsofVz3OCdbMY+uK1WRkoBfne6ab76CnJtEPJtuvYpPfGvN2pqa5j63jCCYZ4q3q40h5rh8y8XdaCx/ZwXbKd7pR/yFA81+r+WjGcECNg6eEmoZOaUaemYV1g8UKZZM28JANv/mfAm2Werhyv6uFatqi366YaSZjY7LjeLF91DnuzzGNhNfe9ha6znw/cs3VDDFWFUFgyPMC92Vg8lxJwpA04CycUZaCehR3WvDAk6ehL/ypzdsOtti05vo25RN8g2X6XnurQmHgy1ZoT19YIy3MKPJ34hnxycoBft5PN3VwEHOsUa8IItBiBkK5Mg+GLGZIsW9aYc8yeWYFmZZ7888QWTWII/S1YMnxmz0lwiLQhE2ZgMd7NRcAyLDQ94xZNMFWpqCYu8XYZAdeBiSdTBMpJGUKEVCcWI/QQPKZgYE3eY7/phgFY3Debnz9WWwTsDzFkdv+C2jAerjhj8do56UoybMjx7JwYcVphlAVJtqwAwozxjIUGW2SLzneGi2tpCaqQ9DBGtr46+w6pQmq1M0/O1ztr3oyPEM/lMV6RxkTCDTEtVfOaXSFeIm+0hUaqSNqXXuy4mHgy1f14vqO9ghzbt74y0yoYxsupTtDySxrIZ42EE2LpR+xYtAqmphAD82oBES6o2GEAiAmQuLZsX1fWj3UGMEQtx/skB1OiU7GffUzohHX29LVGDoUbWIuXzO5K/YUI2JvlECDg6RlOa7MrMhKVf0dfF4FRMPFkCmjvY5n54A2jPzlKE7jFxLgebmi+b3GMVYkZb9cX92XebsjDBeQXqVoVl8/DLYVbxOyCRHlct0j16rgerl0tJq6Bid2S9K4eyVIAULRGludhFs9i4SkWlpB/px7cc7e9XVMAwRd0aOuWosyz9PhYOIGpSs2zjrIk7gvEcnZF/JksnlmLaDVqbEw8mQ56phbJBZxQ60MZ8VbZwgN/fNs8IQSGYeLGNNWoYqqXb+GMVS4Njg3OZ97uKB5uyLP1RRhii2PlfnJRxa30YYtjcYESQ8B9xyaPZf9NG85+40o2sr/ZKEpTxtuVYYk2E54mvbWkB9wOxH2l3eftjouJJ1NgIOcw8gErvdUhHvcjqWzmg8dIObRqvzVhlC+pFY9kZbgRxflQdgIjYJbzmY2TOvBAt4DBfQ34F1N+cf1FBrEW2CycEKsOYtkLMdJmf0erzFP8mUKNCmP50aw5IctiiGmp2qSc66sSdSmgJOAWWUSrA4lMK+SZyi9mVQ9uuIdr/96NSH5nXWTLHkcXGzHSZeECe6GMkBIJF5j52vP4HS4nZWEFYJTQQiicIIWumW4tDScQXVQ5LomG5cBaFXcBiT4WwwVAW3GX58M/0+Z6ylsnE7QxnQN82QeFCIvwZueJalRzqlRzYN5ukuCrERrVv9Q+0LtwRW8UCHvDfc+KefGaQ7xOXWBi1/a4f6Vboipp+64PEzc2COV0Ztuu51pVeV7aq3q42XYglOHNuTWr39XSv7JtPzEOE05gHnDM2y2yILwaDMTbdd4ZB5foc68/CytIu8/bHRcTT6bo6+LDcvn31uIX6x7ewieUsDmw/ba74I0vORtAOJwwDAGzx1WesuSGG8aP55JMhGmX0LytWwJk6stOYOEEbnNju9wDFouPTHdBODWdSCeKwha72dUYRktkKvCLdQ9D62reUsLShlJKfIn94QSZc8tybWWoga2YMylAq31NQDIQQNGmxSaKikQSad3C8m7ZeUjik55ebyH39AiZ+jRQSwGZcEaDCS0wacf8HeXvJyxaYpk6RjwofLMaFRNPplqPpquZsPQxGKbgUrbVc5BjpaGhcd/qd2jxzBbNjlSOEUGbmGdrwLoFSDtbMBtG7Sls4yI35euEF+vkuRtpPrnQSyX6RkQi0y19AglbDUZZeJNfzFIsmxc9hMlUeoyu52p7h01nju5JAiaPs4WHywVtqoqNszY4bMHMIvqp8v00F8z7EXFNQqbcJr1i8zphgm1Yi2cma0Y0LEx6pjVCa7CKkoTlj8GFtGEyGmKdPwtTpAOowTAtmJm3WlUchWUsWK8TWTCLZScYD3dqurTE+mCNsmAWEpmOq/y3hS15prVhVD3ThHqxZs0arF27Fvfeey/23HPPzfKaJVG5tfvmqdebsQAzHq6tZ6jaGSc7N/8j+zAEXJVM2Uq3N55buQut8FJbpIDFLITNShvJr+26ZDtM9kHPFzq41TmlkTDxZArEyVQpHqReuXIl1q9fb9m+/e1v45JLLsH3vvc93HLLLdiwYQMuvPBCnHzyyc78u+66C5dccgmuueYa/M///A/m5uawzz774A1veANOO+00rFy5cuT3lBDHoGfK8i7ZQgkgHs/F8WJzGEbJtTVkHCsNtch2wU0bkkRj7Bb5kFSiBpnDYrd+fVy2UMa+X67Xy/4+/bZ7c5Bk2rY0DbJt2aFVhg7GRSLTio/5hx12GE455RTL1m671RNXX301zj//fDz72c/GQQcdhG9+85veY372s5/F+eefj2OOOQbHH3882u02vvrVr+L000/HpZdeiptuugmzs7Pe+Qn1gHt/2U87fklKR8W6jSKyfGyOfcxwTi5rq23AqsYkYt0YeBlutXCBtDNvNiYPSIWpIzFcq00LYa7+dKyyLBen6c8UtqS0XyO05ikVg9h7771xwgknRPd761vfine/+91YuXIlLrvssiCZHnvssXjf+96H7bbbrrD94R/+IZ75zGfiAx/4AD7zmc/gbW97W7U3krAo8HmZjAQLT9dTTNAgWyX4innVttqMjBvkPCQpc1lFt9qPebhAdW+WecPSZtpcxwg25tXG2ukYgrbitZ4+WqOg/vKYJQcNrXtWR0MfFhYWnMf6QTzlKU+p/Hj+ohe9yCJSgze+8Y0AgNtuu63Scf7u7/4OhxxyCFavXo2VK1di7733xvHHH4+HHy4LEL797W/j5JNPxrOe9SysWLECq1atwkte8hJcccUVzvFOPvlkKKXw6KOP4uSTT8ZOO+2EVatW4XWvex1+9rOfAQAuuOACPOc5z8HMzAye/exn48orr7SOcd9990EphTVr1uDv//7vceCBB2JmZga777471qxZg263mijvE088gfe+973Yd999MT09jZ133hm//du/jXvuucfab25uDmvWrMF+++2HFStWYPXq1TjggAPw7ne/23vs7kLP+tfv9YP/GBpN5fxrTTWLf41mo/jXnGrm/xrOPzmH/WuKf6rZcLxO+foG/Z52/nUX+sW/zqZu8W9+fSf/t1D82/TEPDY9MY858W/jY5uKf+se3oh1D2/EevLvyZ+tp//W/WwD1v1sAx2T89c9mv3b8Phc+e+JTcW/uU0Lzr9ut4dut4d+Xxf/rGvUUGg0FKam2sW/GaFtOi6SZ6o1egHBBoPLLrsMl1xyCXq9HnbeeWe88Y1vxDnnnEPJcFw8+OCDADJijuGSSy7Bm970Jhx22GE4++yzMTs7iwceeABf/vKX8dBDD2HnnXcGAFxxxRW48847cdxxx2GPPfbAo48+iosvvhivf/3r8fnPfx6/8zu/4xz7137t17Dbbrvh7LPPxg9/+EN89KMfxW/8xm/g9a9/PS644AL83u/9HmZmZvDRj34Uxx57LO666y7stdde1jH+5V/+Beeddx5OPfVUPPWpT8WXvvQlrF27Fvfffz8uvPDC4Ht74okn8Cu/8it44IEH8Lu/+7vYf//98dOf/hR/8zd/gxe/+MX47ne/iz322AMAcOqpp+Kzn/0sTjrpJLzzne9Er9fD3Xffjeuvv957fLMSXHiZEcUq214t2ZurYFULF1hzaH28PI6I55KSTQa+eOYmyfvcDBZG6DTd71Ks5DO0+OVrTjhKNwHjudrK/ylmullxyCGH4A1veAP23XdfPPnkk7j66qvx8Y9/HDfccAO++c1vYptttqnttXq9Hs4++2y0Wi1KcIO4/PLLsWrVKlx//fVotco/55/92Z9Z+51++un44Ac/aNne8Y534OCDD8Y555xDX+uQQw7B+eefb9k+8pGP4Mc//jFuu+02bLvttgCAI488EgcddBAuuOAC5zVuvvlmfOc738ELXvACAMDb3vY2vP71r8dFF12EP/iDP8Chhx7qfW9nnnkm7rnnHtx000046KCDCvvJJ5+MAw44AGeddRYuuugiANnN4pWvfCUuvvhi7/EGURJQ/oXquY+9Mo9URR45B+dWQdXmhTJ00CTCLQNLYWbH0mIWxyISPMNktjCyrtrUUVuLefliUyRcwHJte4Q4ezKvdcpdMLMbPaYKqBqhrSRehm9961vW7yeddBIOPPBAvP/978df//Vf4/3vf39tZ3Paaafhpptuwp//+Z9jv/32i+6/3XbbYePGjbjqqqtwzDHHBDMPDDZu3IhNmzZBa40jjzwSn/zkJ/Hkk08W5CjPReKwww7DRz7yEZx00knWvgceeCC23XZb3H333c7rvuIVryiIFMgyI97znvfgi1/8Iq644govmWqt8fnPfx4ve9nL8PSnPx2PPPKI9V4OPfRQXHPNNdZ1uP3223Hbbbfhec97Hj3mIAY906rtszO7X7REergxoRnuuYa92eJ1BEk1LbtfPNrXApsLlJD35i3vHBj3iAMxK7v+83m/e29aViDX1ueZJqGTRUa2ADX8it673/1urF27FldddVVtZHrGGWfg4x//OE455RS8733vqzTnT//0T/H1r38dr3vd67Djjjvi5S9/OV75ylfijW98I1atWlXs99BDD+H000/HlVdeiYceesg5zuOPP+6Q6d577239vv322wOA8yhvxh599FHH/pznPMexPfe5zwUAJ+4p8fDDD+PRRx/FNddcU4QqBiEf0c477zyceOKJOOCAA7D33nvjiCOOwGte8xq85jWv8T7KFa1Hii+xu8AkPxlMf5UpGVnnGBkvJQOHDyf4id5PvIx0gTDx+rRqWflmM7CfDyEC1vKay24E+fWSYQVaZlsxnFAHJp5MswWo4asg2u02nva0p1ke0zhYs2YNzjnnHLz5zW/GJz/5ycrznvnMZ+KOO+7Addddh+uuuw433HADfv/3fx9nnXUWvv71r2OfffaB1hpHH300/vu//xvveMc78Eu/9EvYbrvt0Gw2ceGFF+ILX/gCzWhoki9lyM5EYnyecgzmWEcddRTe+973Rvd/7Wtfi/vuuw9XX301brjhBlx77bX4zGc+g8MOOwzXXnstpqb8Cw3Uw6q4Nisfm9kjri1KQjzfYi/fZ7C6t1yO2/mzvjmxtC0TTuDxWi5GUhzb4+GyMII5jRjpShRETq+pTMoXdnYzq7FxZSJTVEuNGsTc3BwefPDBYMyvKtauXYu1a9fipJNOwqc//emhCWh6ehqvetWr8KpXvQpAluv66le/Gh/+8Idx/vnn49Zbb8Utt9yCM888E2vXrrXmfvrTnx77/EO44447vLZBz1di5513xurVq/Hkk0/iqKOOqvRaO+ywA0444QSccMIJ0FrjT/7kT3DuuefiyiuvxBve8AZn/2B8kCTLsyfXPg0NCNV7y+56TiwlScKoUrF4bVVSdee7CPlnvtJaRkSxijBdkHa1yrFxqxN9ebWLgYknU6118DH/0UcfxY477ujYzzjjDHS7XbzmNa8Z6/XPPvtsrFmzBieeeCIuvPDCoVcXH3nkEey0006WzcQoH3vsMQClJznoOd522200NapOfOUrX8H3v//94py01jj33HMBAK973eu88xqNBo4//nicf/75uOyyy3Dsscc6+zz00EPYZZdd0Ov1sG7dOqxevboYU0rh4IMPBlBeh1HQJ4tSEmwhxTeHLQL14YYYbDTE/2bPgYUzz7nFBLJt+/BEE2626CtC8JPoKKW57HixPmO2LS1A1YrQY/4555yDm266CUcccQR23313rF+/HldffTW++tWv4sUvfjHe/va3W/vff//9+NznPgcAuP322wFk6UEm3enEE08s0nnOP/98nHXWWdh9991x1FFH4Qtf+IJ1rKc85Sl4xSteETz3o48+Gttttx1e9rKX4RnPeAYef/xxXHTRRVBK4cQTTwSQxS33339/nHvuudi4cSP2228/3HXXXfjUpz6F5z3vefj+978/xNUaDgcddBCOPPJInHrqqdh1111x5ZVX4tprr8WJJ56IX/7lXw7O/cAHPoAbb7wRxx13HI477jgceuihmJqawv3334+rr74aL3zhC3HRRRdh3bp12HXXXXHMMcfg4IMPxi677IJ7770Xn/jEJ7D99tt7b3h1fJHYotUwYI+rdX7BDbhwdTVBFYmYp7cY514XvAuMX67n+IlMEfZMDz/8cNxxxx24+OKL8eijj6LZbBYVSu9617swMzNj7X/vvffijDPOsGyXX345Lr/8cgDAS1/60oJMv/Od7wAAHnjgAbzpTW9yXvvlL395lEzf+ta34tJLL8WnPvUpPPbYY9hxxx1x8MEH42Mf+xiOOOIIAJlnetVVV+GP//iPcfHFF2PDhg143vOeh4svvhi33HLLopLpMcccg/322w8f/OAH8YMf/AC77LILzjjjDOcaMWy33Xa48cYb8aEPfQiXXnoprrzySrRaLey222546Utfire85S0AgBUrVuC0007Dddddh2uvvRbr168vyPV973sfnva0p9Hjs9LGYREj09iiFNuPER4jMZ+if/m+3IWYaN4m0UVlLZazcTdvs+xnz0mZjReCKfJ8i/08ilVUUMVVvmKtnmUYrdFQwIdQC9SkK8tv295Fv2h1Fk/76iN/k5T2a8J9992HvfbaC2eddRbWrFmzpU/HgVIKJ774PACxFfPhydJ6nRFW+GN6p4ws2Xh0JZv2nBedO0nr5CYhzmHaKZue9k3R277ZJDazX9O1xcYlgcZep9FQeNa+O31Pa/0ijImJ90wTd04uVu28AkC431PV1tL+OWEvM9aEzxCRLWPnem3MO2ySlsas97y0S1tBprLFspw/Q1onz7SsuQDQEu+t3Tbebvl+2jm5tYXNzJGSfaq7UWxvyH72NpS23py7X0/OycYhxrFpHerCxJNpwuRixQ5ZiIY97oeID5BSc+FHz9hjcfEoLfZjj8UxL5KRaVs+xpMyTkmMxi5JsM1skgQrEuOUlMnLk/ENGWbbmd6Fmi9tDWPrCLJbENtzjwMAtLTN59tzvyhMcryzKTtmZ67U1+gtCGIdExNPpkoBzaYrpZew/PHMFzwDQPXHVUkq7DHTkI98jJQk1yyIhlTltCRJuXOkh9YqHlddW7atnHFDcg0lWqpID814db31zrjt3Yk5hryeeLy05eSlCfHJ8e5cOT6/4QnHVhDfhnJud2FTeZj5jJTn58vF43mjVyr6OnU6WmyHx8dFIlPVxMxMfbX1CRn23HPPrT7+/NKjs0osQ4ItQj4tSYwW4eVepozZNfLc1C4nH0NKllfWn3f2A/O21pU23dno3w8AuhnpSHLqzWe2jiAk6ZV18/GeHJ/PxiWJ9YTalyGirkhP6vWIrSuS6I0Ii0ig6WvTykTY8vr5vucjpMmAYhJ8wmSKEFa2S9rLHgwWUAcmnkwbjSampxOZTiL23CMrt6WPngXxCTIU5KM25eOdck5BboLkbA8tf/ycd8eNJwbY5GUIUY4bwuuIeJ8kwdIDc0lOduO0Cc8lQUZoksRihMdgyI0JjDRJ3Fjcv6zx0vsW4YQW8chJHLY5VQqut6ZXAPhB9TcQwJInU6VUA8D/BvAHAPYE8DCASwGcqbXeEJgKAJjepo19XpI97uGuRTvNhK0Q/St/EwDQyUnSIrQ8rtadLwlUEpZ5vJTktNB1Ccsaz8mNeWo9QWKi1RHMrpKwzHZfi4KAikV8VhsQJYoLlP0TKIlM6idLQjOx0Om267HLOOn0lBtnnZ4WJLgyk7FszZRaEu3ZzMFpr1jt2ACgNZvbp8s5mM5sama1sMnxTFtCT5U23VwBvPMQ1IElT6YAPgLgHQCuQJYx9pz894OVUkfpSOH91Ewbez73qQCAnXfadeRa8oSlhafvMIu7vn0jgJLQLK+ty0gu4snlm13rEZZvlzbzeYuUhip3csvqsyTtZo6wsTiqjN3m44YMgZIQ24QspX1qumxF2p7NiKolQmcWCeaEaQgUAJqG8CQJ5ttKEB9mtnfGdXuAGAH0pK1VvnY/t/f65fvudCvehSpgSZOpUmp/AG8HcLnW+jeF/V4AHwXwWwC+4JkOAFi9w0q89oQsxey1J/x3ESsDZHqGzFXLV2yjgXwZKyMpG3msDBCPiiy4L2xaxsXYI2UeS+uO8MjYEx6YXO1kj4zG1vEE8ik5UVv5dpgH1s37svcj5MRJyrXZT5Z93PLDectuk4+xlQeSj5zMazMeGksFyrZdr61dEBafY4iqNS0eTXNCasnH1dmSQIy9JUisIKz2ivKEJVG1szkWeZl9mQ2Abs7kP6Vt2hobHEdu77VKW0fnOqQ99zPWJTagJMHenPsZW5gv47qypcrCfKZq1rFs1To+VMGSJlMAv43sln7egP1vAfwFgBMQIdP2xvux7Vd/u/hdBuVN0H4TCdqbgD0AdBdKYjSkMszjX5eMl+QjSEqQitk2hJPNyX7ahFRuG3sv5i2NcLO2Hx+znzIfvSQsEfcic1pCJGQq326JZIsp4VkZL8tOw3FthQcl5srHzILQZuRjJCMs4W0ZQpOEZR49JfmIbWUIjYzr6dJTs8gpJx3dKvVodWPatQlyMoIsG7rM03Zt0i7Jq9t1a+Z7YvXczJHkZGwyttoTd81eN7uh9/WTwta3fsr58nzluInXyvbPpmGe1RJanAcb73VSQz2DX0KmEPFtadRazymlbs7Hg9j45BP43vU3FL/Lu6NJoWDxLEZs2bhybOzxjxEa88BkXEyiatCfCYk3CMlJD0ssdpbj1CvjXptJZZTeVvkYyfMP2wEStIlP5DzmRCZjbaVXJuJvOUk2hXfXtGJpLskVHprPkzMk2BaE1jTE55KhPV7O6atMGrDb9dxozU11jpCYtV+5PGC8sY4giqKnvCAnRoJWczxDcj2XxOQ4IyyraZ21aOXOKYROYvuRu7zuhedYxBp4nTqw1Mn0aQAe0VrPk7EfA/gVpdSU1tqb+/DkJo0b7hS6jxb5mEd6ucqY/bS9KpdU2CNjmxAOAJiiExkDM+MWybGEaeuRcvjgv1nZbAvykaudjLCMTe5nPR4ycmKPjIycmmX8rSAf+cjIyEmM9xvZOUkCmDPpOsQTk3bLVszhwsidDbmXQ8hHkpi12NRZn9tKr6xDSE7OMY+hlgeWb3c7rg0ova3YHKsNcj7e77lE5BN6Zhqog2M++GT9DGKSgVsjljqZrgDAiBQA5sQ+FpkqpU4BcEr+6/xZ/2+uWhvQ5YmdANSjcL10MenXYNLff7w/UAUsdTLdCGAXz9iM2MeC1voCABcAgFLqu3WIHCxVTPr7B9I1SO9ffbeO44wnxrjl8RMAOymlpsnY05GFAOopb0hISEgIYKmT6XeQvQcr61YpNQPg+QBqueMkJCQkxLDUyfQfAWgApw3Yfx9ZrPTzFY5xQc3ntNQw6e8fSNcgvf8asOTFoZVSHwPwNmQVUFejrIC6EcCRsQqohISEhDqwHMi0icwzPQVZbf4jyDzWM7XW6/0zExISEurDkifThISEhK0BSz1mOhKUUg2l1DuVUncqpeaUUj9SSn1IKbUyPnvpQCn1PqXUPyml7lFKaaXUfZH991NKfVEp9Qul1Aal1DeUUkduptOtHUqpZymlzlZK3aSUelgptU4pdbNS6v3sb70M3/9+SqnPK6X+Wyn1hFJqY/6Z/7BSalfP/svm/TMopVYope7Nvw8fJ+MjX4Olnmc6KsZSmlpC+HMAjwH4PoDVoR2VUvsA+CaALoBzATyBbCHv35VSr9RaX7u4p7oo+F0ApwL4ErLFyA6AIwCcA+A4pdShWutNwLJ9/7sB2BXZ5/xBZO/tAGQhsd9SSj1fa/0QsGzfP8PZyIoUHIx9DbTWE/UPwP7I6vn/ecD+dmSZAb+zpc+xxve6t9i+DcB9gX0vBdAD8Hxh2wbA/cjUc9WWfj8jvP8XAdiO2M/J/9ZvW87vP3Bd3pC///dM0vsH8IKcKN+Vv/+PD4yPdQ0m8TE/pDS1EZnS1LKA1vqeKvvlj7zHAPia1vpmMX89gE8DeBYqiMZsbdBaf1dr/QQZ+sf85/OA5fv+A7g//7k9MBnvP1+o/lsA/wbgcjI+9jWYRDL1Kk0BuBlL/EMzIg4EMA3gP8jYTfnP5XRddst//jz/uazfv1JqRim1k1JqN6XU0QA+lQ9dnf9c1u8/xzsBPBtZGiXD2NdgEsk0pjS1k1K5Ltrk4Gn5zx+TMWN7+mY6l0VF7qGciexxz2jdLvf3/xZk7Xx+BODfkcXPT9BafyMfX9bvXym1F4C1AM7WWt/n2W3sazCJC1AjKU0tcxhdO3Zd5gb2Weo4D8ChAP5Ua206qS339/9FAHcii/8djOxxdmcxvtzf/ycA3Avgw4F9xr4Gk0imIylNLXOY98sEY5bNNVFK/Rmyx7wLtNYfFEPL+v1rrR9EtpoPAF9USv0zgO8opWbz67Bs379S6gQARwN4mda6E9h17GswiY/5SWnKxU/yn+wxxtjY48+SgVJqDYDTAVwI4A8Hhpf9+5fQWt8K4D8B/FFuWpbvP/+OfxhZbPhnSql9lVL7Atgj32W73LYaNVyDSSTTpDTl4r+QPd78Mhk7NP+5ZK+LUuosAGcB+DsAb9F5zovAsn7/HswC2CHfXq7vfxZZOOPVAO4W/76Wj5+Q//4W1HENtnTu1xbINTsA4TzTE7b0OS7S+47lmf4Tshy7g4TN5NjdhSWaZ4hssUkjI9LGJL1/AE/12I/I3+t1y/z9twEcS/69Nf9MfDn//Vl1XIOJrM2fFKUppdSJKB9p3g5gClnFFwDcr7X+nNh3X2TpYh1kFWJPIqv+OADAq7XW/765zrsuKKVOBfBxAA8AOAPZTVTi51rrr+T7Lsf3fwWyCqjrkRHCDIAXImuBvhHA4TrPqVyO798HpdSeyBakztdav03Yx7sGW/rusYXuWE0A/wdZVcM8sljIhwFss6XPreb3+TVkd2D272tk/+cAuBLA48i+bP8PwFFb+n2M8f4vCrx/5xosw/d/HICrkKVEzQHYhGxV/2MAdl/uf//AddkTpAJq3GswkZ5pQkJCQt2YxAWohISEhNqRyDQhISGhBiQyTUhISKgBiUwTEhISakAi04SEhIQakMg0ISEhoQYkMk1ISEioAYlMExISEmpAItOEhISEGpDINGFioJTaM2/xK//98ZjHvHngeF+r6XQTlhgmURw6YRlAKbUzgIcAPKi1fsaQ0zcAuCzfvm3MU/kSst5hTwXwq2MeK2EJI5FpwlKF0Z28KbgXxyNa65PrOAmt9ZkAoJQ6HIlMJxrpMT9hqWIcMk1IqB2JTBOWFJRSb1ZKaQB/kpv+70DM8kU1vMZ+SqmLlVL3K6UWlFLrlFL3KaWuUEr95rjHT1ieSI/5CUsN6wFcjKzlRBPA52CLPt8+zsGVUgcgEwlfhUz781+QaV8+Hdlj/CyAfx7nNRKWJxKZJiwpaK3/SSn1DQBvQrb4dFLNL/FOZET6p9ruYAql1DbIVNcTEhwkMk1Yinhh/vN7i3Dsp+Q/vzw4oLVeD+A/FuE1E5YBUsw0YSniBfnPxSDTb+c/P6mUeoWnJXhCgoNEpglLEYZMv78Ix/4rANcBeDGAawA8oZS6SSn1l3k8NSGBIpFpwlLEonmmWuuNWuujkPVKXwPg6wD2B/AeALcqpc6s+zUTlgcSmSYsKSildgSwO4CfaK1/tlivo7X+ltZ6rdb6aAA7AngzgC6ANUqp/RbrdROWLhKZJiw1HJj//K/N9YJa6wWt9UXICgSUOIeEhAKJTBOWGqbynysX4+BKqT9inqdSam9kj/sAcP9ivHbC0kZKjUpYavgegHUAXqqU+iaAu5El1X9ca/3dGo5/CoDzlVL3IBNBWY9MxOSlyIj8H7TW3w7MT5hQJDJNWFLQWj+ilPp1AGcje9w2Nfp/WdNLnA7g15Gt5v8KgG0B/BzADQD+Fqn6KcGDRKYJSw5a668DOHyRjv2vAP51MY6dsLyRyDRhErGTUuqifPsftNb/NuqBlFJnI8sueGodJ5awdJHINGESsRJZbT+QxUVHJlMAxwA4aOwzSljyUFrrLX0OCQkJCUseKTUqISEhoQYkMk1ISEioAYlMExISEmpAItOEhISEGpDINCEhIaEGJDJNSEhIqAGJTBMSEhJqQCLThISEhBqQyDQhISGhBiQyTUhISKgBiUwTEhISakAi04SEhIQakMg0ISEhoQYkMk1ISEioAYlMExISEmpAItOEhISEGpDINCEhIaEGJDJNSEhIqAGJTBMSEhJqwMQ31FuldtE9LABQUAoAVD5i/67UoD00FpijFIpdxLbKx6xt80OJYyhyvPJloECOMTBmnZuxl7u7Y57j5WdSXjJxDMh57PUHDqSsY8id7GMUr2m/zMDvlmXg2BiAglIa0ED+X/lTD/wOtp+GYnPZvrqcUx5/xO3B44ltbbZ1OU8PvCet7Xla28fVleYPXKbBbbm/uBTF6YlJWkxi26H5of1lhztq08BPN+h/11r/GsbExJNpDwt4VuNlUKqJRqMhfjbQaDQHfvrHq8xpNBVUM/tpb5uxcrvRbOS/y20+Zh2roYrXajQa5e+NfN+GbVcV97OPp6DMT5X9BFDa5E+lxrIrlZFrQ8H9XZW/qwayuQP2bL9yLtsnI9MelO4DugfoPpTuFdvFGAZ+z/eR86B7UOi7c3UP6PcA3c1/Dvxe2LrFmDa/s/3N72J/6B50vwvd75X/euV2X9rlfj02LvbruWP9vkZfA7qv0e8DfZ391LndHi9tWuxbaR/N/invWM9sO+Oq3B4YW3vj3E51cEl6zE9ISEioAYlMExISEmpAItOEhISEGpDINCEhIaEGJDJNSEhIqAGJTBMSEhJqQCLThISEhBqQyDQhISGhBiQyTUhISKgBiUwTEhISakAi04SEhIQaoKRgwSRCKfVvAGK1uTsBeGQznM7WjHQN0jUAluc1eKQOoZOJJ9MqUEp9V2v9oi19HlsS6RqkawCkaxBCesxPSEhIqAGJTBMSEhJqQCLTarhgS5/AVoB0DdI1ANI18CLFTBMSEhJqQPJMExISEmpAItMBKKUaSqn3KaXuU0rNKaVuUUr9ZsW5FymlNPl33iKf9shQSj1DKXWZUuoJpdSTSqnLlVK7V5w7o5T6K6XUT5VSm5RS/6GUetlin3PdGPMasL+3Vko9f5FPuzYopXZTSn0s//ttzM9/z4pzl8VnoA5MfA8ogj8D8McA3g/gewB+C8A/KaV+XWt9dYX5DwM4ZsD203pPsR4opVYAuB7APIA3Ies1dg6AryqlDtRab4gc4jMAXg3g3QDuAXAqgH9XSv2y1vrmRTvxGlHDNQCAiwB8asB2V53nucjYF8BxyD7v3wBw9BBzl/xnoDZordM/XXRn3AXZl2rtgP06ALdWmH8RgAe39PsY4v3+bwA9APsK214AugDeFZl7EDLiebOwtQD8AMCXtvR72xzXIN9XAzhnS7+PMa9BQ2y/JX9Pe1aYtyw+A3X9S4/5Nn4VwBSASwbslwA4QCm11+Y/pUXFMQBu0lr/0Bi01vcCuBHAayvM7QD4RzG3C+AfAPyqUmq6/tNdFIxzDZYFtNb9Eacul89ALUhkamN/ZJ7pDwfst+c/n1vhGLsopR5RSnWVUncppd6rlGrWepb1YX8AtxH77Yi/1/0B3Ku13kjmTiF7dFwKGOcaGLxVKTWfxxuvV0odVt/pbdVYLp+BWpBipjZ2APC4zp9XBB4T4yHcjCzudDuAGQC/AeCDAJ6J7PFpa8MOAH5B7I8B2H6MuWZ8KWCcawBkTy3/CuAnAPZAFju8Xin1Cq311+o6ya0Uy+UzUAuWNZkqpY4C8JUKu96gtT4cgEIWA3IOVeX1tNbnDZiuVkqtB3CaUuovtdZ3VznOZsao73esa7WVYZy/+Yni128opa5E5umeA+ClNZzb1ozl9BkYG8uaTAF8E8BzKuxnHlMeA7C9UkoNeKfbi/Fh8fcATgPwIgBbG5n+Atx72B7c45B4DABLHxrnWm0JjHMNHGit1ymlrgLwe+Oe2BLAcvkM1IJlTaZ5LOfOIabcDmAawD6w46YmdnbHCKdh7tJbY6nZ7cjiXoN4LuLv9XYAv6GUWjEQM3sugAW4ceetFeNcAx98Httyw3L5DNSCtABl49+QfQiOH7CfAOC2fJV3WPwOsi/Wd8Y8t8XAlwAcqpTa2xjyZO2X5GOxuW0AbxBzWwDeCOAarfV87We7OBjnGjhQSm2LLO/yW3Wd4FaM5fIZqAdbOjdra/sH4C8AzAF4F4DDAXwCQB/Aawb2uw7AD8XvewD4OoA/Qpb0/BoAn83nfmJLvy/Pe12JzHv4L2RpQMcAuAVZ8vU2A++tC+DMgfn/gOxR+C0A/heAy/Jr94It/d42xzVAVtzxt8humIcjS/r/L2Q35MO29Hsb8jocm//7BLKb/1vz31++3D8DtV3DLX0CW9s/AE0ApwO4H1ma1K0AjiX7fQ3AfeL3HQB8MZ83B2ATgO8DeBtEUvTW9g9ZzOufATwJYF3+HvYc2GfP/Au2ZsA+C+DDAH6Wv+dvATh8S7+nzXUN8hvmjciU5zsAHkXmrR2ypd/TCNdAe/59bRI+A3X8S6pRCQkJCTUgxUwTEhISakAi04SEhIQakMg0ISEhoQYkMk1ISEioAYlMExISEmpAItOEhISEGpDINCEhIaEGJDJNSEhIqAGJTBMSEhJqwP8HEomZIJFtKKoAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_trajectories(points.detach().numpy().T, nt, t, nx_all, x, samples, title=f'KdV rollouts\\nno augmentation', pde=r\"KdV0000\", safe=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "e2cfa3cf",
   "metadata": {},
   "outputs": [],
   "source": [
    "nr = 9\n",
    "\n",
    "x = torch.Tensor()\n",
    "errors = torch.Tensor()\n",
    "nx_all = 0\n",
    "\n",
    "t = torch.linspace(0, tmax, nt-2*time_history)\n",
    "\n",
    "for i, sample in enumerate(samples):\n",
    "    x = torch.cat((x, xmax * i + torch.linspace(0, xmax, nx)), -1)\n",
    "    nx_all += nx\n",
    "    mse = (labels[nr] - p[sample][nr]) ** 2 / torch.mean(labels[nr] ** 2, dim=-1, keepdim=True)\n",
    "    errors = torch.cat((errors, mse), -1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "60c516ee",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[  0.  64. 128. 192. 256. 320. 384.]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_trajectories(errors.detach().numpy().T, nt, t, nx_all, x, samples, title=f'KdV rollout errors\\nno augmentation', pde=r\"KdV0000\", safe=True, errors=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "b3dc9683",
   "metadata": {},
   "outputs": [],
   "source": [
    "samples = (512, 128, 32)\n",
    "saved_model = {}\n",
    "#saved_model[512] = f'../models/FNO1d_time_KS_samples512_augmentation111_future20_time117216.pt'\n",
    "#saved_model[256] = f'../models/FNO1d_time_KS_samples256_augmentation111_future20_time117216.pt'\n",
    "#saved_model[128] = f'../models/FNO1d_time_KS_samples256_augmentation111_future20_time117216.pt'\n",
    "#saved_model[64] = f'../models/FNO1d_time_KS_samples64_augmentation111_future20_time117216.pt'\n",
    "#saved_model[32] = f'../models/FNO1d_time_KS_samples64_augmentation111_future20_time117216.pt'\n",
    "#saved_model[16] = f'../models/FNO1d_time_KS_samples16_augmentation111_future20_time117216.pt'\n",
    "saved_model[512] = f'../models/FNO1d_time_KS_samples512_augmentation000_future20_time118750.pt'\n",
    "#saved_model[256] = f'../models/FNO1d_time_KS_samples256_augmentation000_future20_time118750.pt'\n",
    "saved_model[128] = f'../models/FNO1d_time_KS_samples128_augmentation000_future20_time118750.pt'\n",
    "#saved_model[64] = f'../models/FNO1d_time_KS_samples64_augmentation000_future20_time118750.pt'\n",
    "saved_model[32] = f'../models/FNO1d_time_KS_samples32_augmentation000_future20_time118750.pt'\n",
    "#saved_model[16] = f'../models/FNO1d_time_KS_samples16_augmentation000_future20_time118750.pt'\n",
    "test_dataset = f'../data/KS_test.h5'\n",
    "pde = KS()\n",
    "\n",
    "nt = 140\n",
    "nx = 256\n",
    "tmax = 20\n",
    "xmax = 128\n",
    "\n",
    "time_history = 20\n",
    "time_future = 20\n",
    "time_resolution = nt\n",
    "# Max number of previous points solver can eat\n",
    "reduced_time_resolution = time_resolution - time_history\n",
    "# Number of future points to predict\n",
    "max_start_time = reduced_time_resolution - time_future"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "755842ea",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = HDF5Dataset(test_dataset, mode=\"test\", nt=nt, nx=nx, shift=\"fourier\")\n",
    "data_loader = DataLoader(data, batch_size=16, shuffle=False, num_workers=4)\n",
    "loaded_model = {}\n",
    "for sample in samples:\n",
    "    loaded_model[sample] = FNO1d_time(pde, time_history=time_history, time_future=time_future)\n",
    "    loaded_model[sample].load_state_dict(torch.load(saved_model[sample]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "65040e61",
   "metadata": {},
   "outputs": [],
   "source": [
    "p = {}\n",
    "for sample in samples:\n",
    "    for (u, dx, dt) in data_loader:\n",
    "        p[sample] = torch.Tensor()\n",
    "        labels = torch.Tensor()\n",
    "        for start in range(time_history, max_start_time+1, time_future):\n",
    "            end_time = start + time_history\n",
    "            target_end_time = end_time + time_future\n",
    "            if start == time_history:\n",
    "                data = u[:, start:end_time]\n",
    "                data = data.permute(0, 2, 1)\n",
    "            else:\n",
    "                data = torch.cat([data, pred], -1)\n",
    "                data = data[..., -time_history:]\n",
    "            pred = loaded_model[sample](data, dx, dt)\n",
    "            p[sample] = torch.cat((p[sample], pred), -1)\n",
    "        labels = u[:, 2*time_history:]\n",
    "        #p[sample] = torch.cat((labels.permute(0,2,1)[:,:,:time_history], p[sample]), -1)\n",
    "        p[sample] = p[sample].permute(0,2,1)\n",
    "        break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "539ad84d",
   "metadata": {},
   "outputs": [],
   "source": [
    "nr = 7\n",
    "\n",
    "x = torch.Tensor()\n",
    "points = torch.Tensor()\n",
    "nx_all = 0\n",
    "\n",
    "t = torch.linspace(0, tmax, nt-2*time_history)\n",
    "nx_all += nx\n",
    "\n",
    "for i, sample in enumerate(samples):\n",
    "    x = torch.cat((x, xmax * (i) + torch.linspace(0, xmax, nx)), -1)\n",
    "    nx_all += nx\n",
    "    points = torch.cat((points, p[sample][nr]), -1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "8ff6f3a8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_trajectories(points.detach().numpy().T, nt, t, nx_all, x, samples, title=f'rollout', pde=r\"KS000\", safe=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "b2e8cb31",
   "metadata": {},
   "outputs": [],
   "source": [
    "nr = 7\n",
    "\n",
    "x = torch.Tensor()\n",
    "errors = torch.Tensor()\n",
    "nx_all = 0\n",
    "\n",
    "t = torch.linspace(0, tmax, nt-2*time_history)\n",
    "\n",
    "for i, sample in enumerate(samples):\n",
    "    x = torch.cat((x, xmax * i + torch.linspace(0, xmax, nx)), -1)\n",
    "    nx_all += nx\n",
    "    mse = (labels[nr] - p[sample][nr]) ** 2 / torch.mean(labels[nr] ** 2, dim=-1, keepdim=True)\n",
    "    errors = torch.cat((errors, mse), -1)\n",
    "# errors = errors*0.7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "55aca23c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[  0.  64. 128. 192. 256. 320. 384.]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_trajectories(errors.detach().numpy().T, nt, t, nx_all, x, samples, title=f'errors (no augmentation)', pde=r\"KS000\", safe=True, errors=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "efef78a7",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

